Notes on Fourier transform and its application to three-point momentum-space integrals

The Fourier transform of two-point momentum-space Feynman integrals with massless propagators and two off-shell legs can be used to prove identities between their periods, exemplified by the glue-and-cut identity. We generalize this framework to massless momentum-space Feynman integrals with three off-shell legs and obtain a similar family of identities that can be used to calculate these integrals, especially for a non-planar subset of them, which naturally arise in the off-shell Sudakov form factors.

==> anc/N20exp.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-4*G[0, 0, 0, 1, z]*G[0, 0, 0, 1, zz] - 4*G[0, 0, 0, 1, zz]*
   G[0, 0, 1, 0, z] - 4*G[0, 0, 0, 1, zz]*G[0, 0, 1, 1, z] - 
  4*G[0, 0, 1, 0, zz]*G[0, 0, 1, 1, z] + 4*G[0, 0, 0, zz, z]*
   G[0, 0, 1, 1, zz] + 4*G[0, 0, 1, 1, zz]*G[0, 0, 1, zz, z] + 
  4*G[0, 0, 1, 1, zz]*G[0, 0, zz, 0, z] + 4*G[0, 0, 0, 1, zz]*
   G[0, 0, zz, 1, z] + 4*G[0, 0, 1, 0, zz]*G[0, 0, zz, 1, z] + 
  4*G[0, 0, 1, 1, zz]*G[0, 0, zz, 1, z] - 8*G[0, 0, 1, 1, zz]*
   G[0, 0, zz, zz, z] + 4*G[0, 0, 0, 1, z]*G[0, 1, 0, 0, zz] + 
  4*G[0, 0, 1, 0, z]*G[0, 1, 0, 0, zz] - 4*G[0, 0, zz, 1, z]*
   G[0, 1, 0, 0, zz] - 4*G[0, 0, 0, 1, zz]*G[0, 1, 0, 1, z] - 
  4*G[0, 0, 1, 0, zz]*G[0, 1, 0, 1, z] - 4*G[0, 0, 1, 1, zz]*
   G[0, 1, 0, 1, z] + 4*G[0, 0, 1, 0, z]*G[0, 1, 0, 1, zz] - 
  4*G[0, 0, zz, 0, z]*G[0, 1, 0, 1, zz] + 4*G[0, 0, zz, 1, z]*
   G[0, 1, 0, 1, zz] + 4*G[0, 1, 0, 0, z]*G[0, 1, 0, 1, zz] + 
  4*G[0, 0, 1, 1, zz]*G[0, 1, 0, zz, z] - 4*G[0, 0, 1, 1, zz]*
   G[0, 1, 1, 0, z] - 4*G[0, 0, 0, zz, z]*G[0, 1, 1, 0, zz] + 
  4*G[0, 0, 1, 0, z]*G[0, 1, 1, 0, zz] - 4*G[0, 0, 1, zz, z]*
   G[0, 1, 1, 0, zz] - 4*G[0, 0, zz, 0, z]*G[0, 1, 1, 0, zz] - 
  4*G[0, 0, zz, 1, z]*G[0, 1, 1, 0, zz] + 8*G[0, 0, zz, zz, z]*
   G[0, 1, 1, 0, zz] + 4*G[0, 1, 0, 0, z]*G[0, 1, 1, 0, zz] + 
  4*G[0, 1, 0, 1, z]*G[0, 1, 1, 0, zz] - 4*G[0, 1, 0, zz, z]*
   G[0, 1, 1, 0, zz] + 4*G[0, 1, 1, 0, z]*G[0, 1, 1, 0, zz] - 
  4*G[0, 0, zz, 0, z]*G[0, 1, 1, 1, zz] + 4*G[0, 0, 1, 1, zz]*
   G[0, 1, 1, zz, z] - 4*G[0, 1, 1, 0, zz]*G[0, 1, 1, zz, z] + 
  4*G[0, 0, 1, 1, zz]*G[0, 1, zz, 0, z] - 4*G[0, 1, 0, 1, zz]*
   G[0, 1, zz, 0, z] - 4*G[0, 1, 1, 0, zz]*G[0, 1, zz, 0, z] - 
  4*G[0, 1, 1, 1, zz]*G[0, 1, zz, 0, z] + 4*G[0, 0, 0, 1, zz]*
   G[0, 1, zz, 1, z] + 4*G[0, 0, 1, 0, zz]*G[0, 1, zz, 1, z] + 
  4*G[0, 0, 1, 1, zz]*G[0, 1, zz, 1, z] - 4*G[0, 1, 0, 0, zz]*
   G[0, 1, zz, 1, z] + 4*G[0, 1, 0, 1, zz]*G[0, 1, zz, 1, z] - 
  4*G[0, 1, 1, 0, zz]*G[0, 1, zz, 1, z] - 8*G[0, 0, 1, 1, zz]*
   G[0, 1, zz, zz, z] + 8*G[0, 1, 1, 0, zz]*G[0, 1, zz, zz, z] - 
  4*G[0, 1, 0, 1, zz]*G[0, zz, 0, 0, z] - 4*G[0, 1, 1, 1, zz]*
   G[0, zz, 0, 0, z] + 8*G[0, 0, 0, 1, zz]*G[0, zz, 0, 1, z] + 
  4*G[0, 0, 1, 0, zz]*G[0, zz, 0, 1, z] + 4*G[0, 0, 1, 1, zz]*
   G[0, zz, 0, 1, z] - 8*G[0, 1, 0, 0, zz]*G[0, zz, 0, 1, z] + 
  4*G[0, 1, 0, 1, zz]*G[0, zz, 0, 1, z] - 4*G[0, 1, 1, 0, zz]*
   G[0, zz, 0, 1, z] - 8*G[0, 0, 1, 1, zz]*G[0, zz, 0, zz, z] + 
  8*G[0, 1, 1, 0, zz]*G[0, zz, 0, zz, z] + 4*G[0, 0, 0, 1, zz]*
   G[0, zz, 1, 0, z] + 4*G[0, 0, 1, 1, zz]*G[0, zz, 1, 0, z] - 
  4*G[0, 1, 0, 0, zz]*G[0, zz, 1, 0, z] - 4*G[0, 1, 0, 1, zz]*
   G[0, zz, 1, 0, z] - 4*G[0, 1, 1, 0, zz]*G[0, zz, 1, 0, z] - 
  4*G[0, 1, 1, 1, zz]*G[0, zz, 1, 0, z] + 4*G[0, 0, 0, 1, zz]*
   G[0, zz, 1, 1, z] + 4*G[0, 0, 1, 0, zz]*G[0, zz, 1, 1, z] - 
  4*G[0, 1, 0, 0, zz]*G[0, zz, 1, 1, z] + 4*G[0, 1, 0, 1, zz]*
   G[0, zz, 1, 1, z] - 8*G[0, 0, 1, 1, zz]*G[0, zz, 1, zz, z] + 
  8*G[0, 1, 1, 0, zz]*G[0, zz, 1, zz, z] - 8*G[0, 0, 1, 1, zz]*
   G[0, zz, zz, 0, z] + 8*G[0, 1, 0, 1, zz]*G[0, zz, zz, 0, z] + 
  8*G[0, 1, 1, 0, zz]*G[0, zz, zz, 0, z] + 8*G[0, 1, 1, 1, zz]*
   G[0, zz, zz, 0, z] - 8*G[0, 0, 0, 1, zz]*G[0, zz, zz, 1, z] - 
  8*G[0, 0, 1, 0, zz]*G[0, zz, zz, 1, z] - 8*G[0, 0, 1, 1, zz]*
   G[0, zz, zz, 1, z] + 8*G[0, 1, 0, 0, zz]*G[0, zz, zz, 1, z] - 
  8*G[0, 1, 0, 1, zz]*G[0, zz, zz, 1, z] + 8*G[0, 1, 1, 0, zz]*
   G[0, zz, zz, 1, z] + 16*G[0, 0, 1, 1, zz]*G[0, zz, zz, zz, z] - 
  16*G[0, 1, 1, 0, zz]*G[0, zz, zz, zz, z] - 4*G[0, 0, zz, 1, z]*
   G[1, 0, 0, 0, zz] - 4*G[0, 1, zz, 1, z]*G[1, 0, 0, 0, zz] - 
  4*G[0, zz, 0, 1, z]*G[1, 0, 0, 0, zz] - 4*G[0, zz, 1, 1, z]*
   G[1, 0, 0, 0, zz] + 8*G[0, zz, zz, 1, z]*G[1, 0, 0, 0, zz] + 
  4*G[0, 0, 0, 1, zz]*G[1, 0, 0, 1, z] - 4*G[0, 1, 0, 0, zz]*
   G[1, 0, 0, 1, z] + 4*G[0, 0, 0, 1, z]*G[1, 0, 0, 1, zz] - 
  4*G[0, 0, 0, zz, z]*G[1, 0, 0, 1, zz] + 4*G[0, 0, 1, 0, z]*
   G[1, 0, 0, 1, zz] + 4*G[0, 0, 1, 1, z]*G[1, 0, 0, 1, zz] - 
  4*G[0, 0, 1, zz, z]*G[1, 0, 0, 1, zz] - 4*G[0, 0, zz, 0, z]*
   G[1, 0, 0, 1, zz] - 4*G[0, 0, zz, 1, z]*G[1, 0, 0, 1, zz] + 
  8*G[0, 0, zz, zz, z]*G[1, 0, 0, 1, zz] + 4*G[0, 1, 0, 1, z]*
   G[1, 0, 0, 1, zz] - 4*G[0, 1, 0, zz, z]*G[1, 0, 0, 1, zz] - 
  4*G[0, 1, 1, zz, z]*G[1, 0, 0, 1, zz] - 4*G[0, 1, zz, 0, z]*
   G[1, 0, 0, 1, zz] - 4*G[0, 1, zz, 1, z]*G[1, 0, 0, 1, zz] + 
  8*G[0, 1, zz, zz, z]*G[1, 0, 0, 1, zz] - 4*G[0, zz, 0, 1, z]*
   G[1, 0, 0, 1, zz] + 8*G[0, zz, 0, zz, z]*G[1, 0, 0, 1, zz] - 
  4*G[0, zz, 1, 0, z]*G[1, 0, 0, 1, zz] + 8*G[0, zz, 1, zz, z]*
   G[1, 0, 0, 1, zz] + 8*G[0, zz, zz, 0, z]*G[1, 0, 0, 1, zz] + 
  8*G[0, zz, zz, 1, z]*G[1, 0, 0, 1, zz] - 16*G[0, zz, zz, zz, z]*
   G[1, 0, 0, 1, zz] - 4*G[1, 0, 0, 1, z]*G[1, 0, 0, 1, zz] - 
  4*G[0, 0, 1, 1, zz]*G[1, 0, 0, zz, z] + 4*G[0, 1, 1, 0, zz]*
   G[1, 0, 0, zz, z] + 4*G[1, 0, 0, 1, zz]*G[1, 0, 0, zz, z] + 
  4*G[0, 0, 0, 1, zz]*G[1, 0, 1, 0, z] - 4*G[0, 1, 0, 0, zz]*
   G[1, 0, 1, 0, z] - 4*G[0, 1, 0, 1, zz]*G[1, 0, 1, 0, z] - 
  4*G[0, 1, 1, 0, zz]*G[1, 0, 1, 0, z] - 4*G[1, 0, 0, 1, zz]*
   G[1, 0, 1, 0, z] + 4*G[0, 0, 1, 1, z]*G[1, 0, 1, 0, zz] + 
  4*G[0, 0, zz, 0, z]*G[1, 0, 1, 0, zz] - 4*G[0, 0, zz, 1, z]*
   G[1, 0, 1, 0, zz] + 4*G[0, 1, 0, 1, z]*G[1, 0, 1, 0, zz] + 
  4*G[0, 1, zz, 0, z]*G[1, 0, 1, 0, zz] - 4*G[0, 1, zz, 1, z]*
   G[1, 0, 1, 0, zz] + 4*G[0, zz, 0, 0, z]*G[1, 0, 1, 0, zz] - 
  4*G[0, zz, 0, 1, z]*G[1, 0, 1, 0, zz] + 4*G[0, zz, 1, 0, z]*
   G[1, 0, 1, 0, zz] - 4*G[0, zz, 1, 1, z]*G[1, 0, 1, 0, zz] - 
  8*G[0, zz, zz, 0, z]*G[1, 0, 1, 0, zz] + 8*G[0, zz, zz, 1, z]*
   G[1, 0, 1, 0, zz] + 4*G[0, 0, 0, 1, zz]*G[1, 0, 1, 1, z] + 
  4*G[0, 0, 1, 0, zz]*G[1, 0, 1, 1, z] - 4*G[1, 0, 0, 1, zz]*
   G[1, 0, 1, 1, z] - 4*G[1, 0, 1, 0, zz]*G[1, 0, 1, 1, z] - 
  4*G[0, 0, zz, 0, z]*G[1, 0, 1, 1, zz] + 4*G[0, 1, 0, 1, z]*
   G[1, 0, 1, 1, zz] + 4*G[0, 1, 1, 0, z]*G[1, 0, 1, 1, zz] - 
  4*G[0, 1, zz, 0, z]*G[1, 0, 1, 1, zz] - 4*G[0, zz, 0, 0, z]*
   G[1, 0, 1, 1, zz] - 4*G[0, zz, 0, 1, z]*G[1, 0, 1, 1, zz] - 
  8*G[0, zz, 1, 0, z]*G[1, 0, 1, 1, zz] + 8*G[0, zz, zz, 0, z]*
   G[1, 0, 1, 1, zz] - 4*G[0, 0, 1, 1, zz]*G[1, 0, 1, zz, z] + 
  4*G[0, 1, 1, 0, zz]*G[1, 0, 1, zz, z] + 4*G[1, 0, 0, 1, zz]*
   G[1, 0, 1, zz, z] - 4*G[0, 0, 1, 1, zz]*G[1, 0, zz, 0, z] + 
  4*G[0, 1, 0, 1, zz]*G[1, 0, zz, 0, z] + 4*G[0, 1, 1, 0, zz]*
   G[1, 0, zz, 0, z] + 4*G[0, 1, 1, 1, zz]*G[1, 0, zz, 0, z] + 
  4*G[1, 0, 0, 1, zz]*G[1, 0, zz, 0, z] - 4*G[1, 0, 1, 0, zz]*
   G[1, 0, zz, 0, z] + 4*G[1, 0, 1, 1, zz]*G[1, 0, zz, 0, z] - 
  4*G[0, 0, 0, 1, zz]*G[1, 0, zz, 1, z] - 4*G[0, 0, 1, 0, zz]*
   G[1, 0, zz, 1, z] - 4*G[0, 0, 1, 1, zz]*G[1, 0, zz, 1, z] + 
  4*G[0, 1, 0, 0, zz]*G[1, 0, zz, 1, z] - 4*G[0, 1, 0, 1, zz]*
   G[1, 0, zz, 1, z] + 4*G[0, 1, 1, 0, zz]*G[1, 0, zz, 1, z] + 
  4*G[1, 0, 0, 0, zz]*G[1, 0, zz, 1, z] + 4*G[1, 0, 0, 1, zz]*
   G[1, 0, zz, 1, z] + 4*G[1, 0, 1, 0, zz]*G[1, 0, zz, 1, z] + 
  8*G[0, 0, 1, 1, zz]*G[1, 0, zz, zz, z] - 8*G[0, 1, 1, 0, zz]*
   G[1, 0, zz, zz, z] - 8*G[1, 0, 0, 1, zz]*G[1, 0, zz, zz, z] - 
  4*G[0, 1, 0, 1, zz]*G[1, 1, 0, 0, z] - 4*G[0, 1, 1, 0, zz]*
   G[1, 1, 0, 0, z] - 4*G[0, 0, 0, 1, z]*G[1, 1, 0, 0, zz] + 
  4*G[0, 0, 0, zz, z]*G[1, 1, 0, 0, zz] - 4*G[0, 0, 1, 0, z]*
   G[1, 1, 0, 0, zz] + 4*G[0, 0, 1, zz, z]*G[1, 1, 0, 0, zz] + 
  4*G[0, 0, zz, 0, z]*G[1, 1, 0, 0, zz] + 4*G[0, 0, zz, 1, z]*
   G[1, 1, 0, 0, zz] - 8*G[0, 0, zz, zz, z]*G[1, 1, 0, 0, zz] + 
  4*G[0, 1, 0, zz, z]*G[1, 1, 0, 0, zz] + 4*G[0, 1, 1, zz, z]*
   G[1, 1, 0, 0, zz] + 4*G[0, 1, zz, 0, z]*G[1, 1, 0, 0, zz] + 
  4*G[0, 1, zz, 1, z]*G[1, 1, 0, 0, zz] - 8*G[0, 1, zz, zz, z]*
   G[1, 1, 0, 0, zz] + 4*G[0, zz, 0, 1, z]*G[1, 1, 0, 0, zz] - 
  8*G[0, zz, 0, zz, z]*G[1, 1, 0, 0, zz] + 4*G[0, zz, 1, 0, z]*
   G[1, 1, 0, 0, zz] - 8*G[0, zz, 1, zz, z]*G[1, 1, 0, 0, zz] - 
  8*G[0, zz, zz, 0, z]*G[1, 1, 0, 0, zz] - 8*G[0, zz, zz, 1, z]*
   G[1, 1, 0, 0, zz] + 16*G[0, zz, zz, zz, z]*G[1, 1, 0, 0, zz] + 
  4*G[1, 0, 0, 1, z]*G[1, 1, 0, 0, zz] - 4*G[1, 0, 0, zz, z]*
   G[1, 1, 0, 0, zz] + 4*G[1, 0, 1, 0, z]*G[1, 1, 0, 0, zz] - 
  4*G[1, 0, 1, zz, z]*G[1, 1, 0, 0, zz] - 4*G[1, 0, zz, 0, z]*
   G[1, 1, 0, 0, zz] - 4*G[1, 0, zz, 1, z]*G[1, 1, 0, 0, zz] + 
  8*G[1, 0, zz, zz, z]*G[1, 1, 0, 0, zz] + 4*G[0, 0, 0, 1, zz]*
   G[1, 1, 0, 1, z] + 4*G[0, 0, 1, 0, zz]*G[1, 1, 0, 1, z] + 
  4*G[0, 0, 1, 1, zz]*G[1, 1, 0, 1, z] - 4*G[0, 1, 1, 0, zz]*
   G[1, 1, 0, 1, z] - 4*G[1, 0, 0, 1, zz]*G[1, 1, 0, 1, z] - 
  4*G[1, 0, 1, 0, zz]*G[1, 1, 0, 1, z] - 4*G[1, 0, 1, 1, zz]*
   G[1, 1, 0, 1, z] - 4*G[0, 0, 1, 0, z]*G[1, 1, 0, 1, zz] + 
  4*G[0, 0, zz, 0, z]*G[1, 1, 0, 1, zz] - 4*G[0, 1, 0, 0, z]*
   G[1, 1, 0, 1, zz] + 4*G[0, 1, zz, 0, z]*G[1, 1, 0, 1, zz] + 
  4*G[0, zz, 0, 0, z]*G[1, 1, 0, 1, zz] + 4*G[0, zz, 1, 0, z]*
   G[1, 1, 0, 1, zz] - 8*G[0, zz, zz, 0, z]*G[1, 1, 0, 1, zz] + 
  4*G[1, 0, 1, 0, z]*G[1, 1, 0, 1, zz] - 4*G[1, 0, zz, 0, z]*
   G[1, 1, 0, 1, zz] + 4*G[1, 1, 0, 0, z]*G[1, 1, 0, 1, zz] - 
  4*G[0, 0, 1, 1, zz]*G[1, 1, 0, zz, z] + 4*G[0, 1, 1, 0, zz]*
   G[1, 1, 0, zz, z] + 4*G[1, 0, 0, 1, zz]*G[1, 1, 0, zz, z] - 
  4*G[1, 1, 0, 0, zz]*G[1, 1, 0, zz, z] + 4*G[0, 0, 1, 1, zz]*
   G[1, 1, 1, 0, z] - 4*G[0, 1, 1, 0, zz]*G[1, 1, 1, 0, z] - 
  4*G[1, 0, 1, 1, zz]*G[1, 1, 1, 0, z] - 4*G[0, 0, 1, 0, z]*
   G[1, 1, 1, 0, zz] + 4*G[0, 0, zz, 0, z]*G[1, 1, 1, 0, zz] - 
  4*G[0, 1, 0, 0, z]*G[1, 1, 1, 0, zz] - 4*G[0, 1, 0, 1, z]*
   G[1, 1, 1, 0, zz] - 4*G[0, 1, 1, 0, z]*G[1, 1, 1, 0, zz] + 
  4*G[0, 1, zz, 0, z]*G[1, 1, 1, 0, zz] + 4*G[0, zz, 0, 0, z]*
   G[1, 1, 1, 0, zz] + 4*G[0, zz, 0, 1, z]*G[1, 1, 1, 0, zz] + 
  8*G[0, zz, 1, 0, z]*G[1, 1, 1, 0, zz] - 8*G[0, zz, zz, 0, z]*
   G[1, 1, 1, 0, zz] + 4*G[1, 0, 1, 0, z]*G[1, 1, 1, 0, zz] - 
  4*G[1, 0, zz, 0, z]*G[1, 1, 1, 0, zz] + 4*G[1, 1, 0, 0, z]*
   G[1, 1, 1, 0, zz] + 4*G[1, 1, 0, 1, z]*G[1, 1, 1, 0, zz] + 
  4*G[1, 1, 1, 0, z]*G[1, 1, 1, 0, zz] - 4*G[0, 0, 1, 1, zz]*
   G[1, 1, 1, zz, z] + 4*G[0, 1, 1, 0, zz]*G[1, 1, 1, zz, z] + 
  4*G[1, 0, 0, 1, zz]*G[1, 1, 1, zz, z] - 4*G[1, 1, 0, 0, zz]*
   G[1, 1, 1, zz, z] - 4*G[0, 0, 1, 1, zz]*G[1, 1, zz, 0, z] + 
  4*G[0, 1, 0, 1, zz]*G[1, 1, zz, 0, z] + 4*G[0, 1, 1, 0, zz]*
   G[1, 1, zz, 0, z] + 4*G[0, 1, 1, 1, zz]*G[1, 1, zz, 0, z] + 
  4*G[1, 0, 0, 1, zz]*G[1, 1, zz, 0, z] - 4*G[1, 0, 1, 0, zz]*
   G[1, 1, zz, 0, z] + 4*G[1, 0, 1, 1, zz]*G[1, 1, zz, 0, z] - 
  4*G[1, 1, 0, 0, zz]*G[1, 1, zz, 0, z] - 4*G[1, 1, 0, 1, zz]*
   G[1, 1, zz, 0, z] - 4*G[1, 1, 1, 0, zz]*G[1, 1, zz, 0, z] - 
  4*G[0, 0, 0, 1, zz]*G[1, 1, zz, 1, z] - 4*G[0, 0, 1, 0, zz]*
   G[1, 1, zz, 1, z] - 4*G[0, 0, 1, 1, zz]*G[1, 1, zz, 1, z] + 
  4*G[0, 1, 0, 0, zz]*G[1, 1, zz, 1, z] - 4*G[0, 1, 0, 1, zz]*
   G[1, 1, zz, 1, z] + 4*G[0, 1, 1, 0, zz]*G[1, 1, zz, 1, z] + 
  4*G[1, 0, 0, 0, zz]*G[1, 1, zz, 1, z] + 4*G[1, 0, 0, 1, zz]*
   G[1, 1, zz, 1, z] + 4*G[1, 0, 1, 0, zz]*G[1, 1, zz, 1, z] - 
  4*G[1, 1, 0, 0, zz]*G[1, 1, zz, 1, z] + 8*G[0, 0, 1, 1, zz]*
   G[1, 1, zz, zz, z] - 8*G[0, 1, 1, 0, zz]*G[1, 1, zz, zz, z] - 
  8*G[1, 0, 0, 1, zz]*G[1, 1, zz, zz, z] + 8*G[1, 1, 0, 0, zz]*
   G[1, 1, zz, zz, z] + 4*G[0, 1, 0, 1, zz]*G[1, zz, 0, 0, z] + 
  4*G[0, 1, 1, 1, zz]*G[1, zz, 0, 0, z] - 4*G[1, 0, 1, 0, zz]*
   G[1, zz, 0, 0, z] + 4*G[1, 0, 1, 1, zz]*G[1, zz, 0, 0, z] - 
  4*G[1, 1, 0, 1, zz]*G[1, zz, 0, 0, z] - 4*G[1, 1, 1, 0, zz]*
   G[1, zz, 0, 0, z] - 8*G[0, 0, 0, 1, zz]*G[1, zz, 0, 1, z] - 
  4*G[0, 0, 1, 0, zz]*G[1, zz, 0, 1, z] - 4*G[0, 0, 1, 1, zz]*
   G[1, zz, 0, 1, z] + 8*G[0, 1, 0, 0, zz]*G[1, zz, 0, 1, z] - 
  4*G[0, 1, 0, 1, zz]*G[1, zz, 0, 1, z] + 4*G[0, 1, 1, 0, zz]*
   G[1, zz, 0, 1, z] + 4*G[1, 0, 0, 0, zz]*G[1, zz, 0, 1, z] + 
  4*G[1, 0, 0, 1, zz]*G[1, zz, 0, 1, z] + 4*G[1, 0, 1, 0, zz]*
   G[1, zz, 0, 1, z] + 4*G[1, 0, 1, 1, zz]*G[1, zz, 0, 1, z] - 
  4*G[1, 1, 0, 0, zz]*G[1, zz, 0, 1, z] - 4*G[1, 1, 1, 0, zz]*
   G[1, zz, 0, 1, z] + 8*G[0, 0, 1, 1, zz]*G[1, zz, 0, zz, z] - 
  8*G[0, 1, 1, 0, zz]*G[1, zz, 0, zz, z] - 8*G[1, 0, 0, 1, zz]*
   G[1, zz, 0, zz, z] + 8*G[1, 1, 0, 0, zz]*G[1, zz, 0, zz, z] - 
  4*G[0, 0, 0, 1, zz]*G[1, zz, 1, 0, z] - 4*G[0, 0, 1, 1, zz]*
   G[1, zz, 1, 0, z] + 4*G[0, 1, 0, 0, zz]*G[1, zz, 1, 0, z] + 
  4*G[0, 1, 0, 1, zz]*G[1, zz, 1, 0, z] + 4*G[0, 1, 1, 0, zz]*
   G[1, zz, 1, 0, z] + 4*G[0, 1, 1, 1, zz]*G[1, zz, 1, 0, z] + 
  4*G[1, 0, 0, 1, zz]*G[1, zz, 1, 0, z] - 4*G[1, 0, 1, 0, zz]*
   G[1, zz, 1, 0, z] + 8*G[1, 0, 1, 1, zz]*G[1, zz, 1, 0, z] - 
  4*G[1, 1, 0, 0, zz]*G[1, zz, 1, 0, z] - 4*G[1, 1, 0, 1, zz]*
   G[1, zz, 1, 0, z] - 8*G[1, 1, 1, 0, zz]*G[1, zz, 1, 0, z] - 
  4*G[0, 0, 0, 1, zz]*G[1, zz, 1, 1, z] - 4*G[0, 0, 1, 0, zz]*
   G[1, zz, 1, 1, z] + 4*G[0, 1, 0, 0, zz]*G[1, zz, 1, 1, z] - 
  4*G[0, 1, 0, 1, zz]*G[1, zz, 1, 1, z] + 4*G[1, 0, 0, 0, zz]*
   G[1, zz, 1, 1, z] + 4*G[1, 0, 1, 0, zz]*G[1, zz, 1, 1, z] + 
  8*G[0, 0, 1, 1, zz]*G[1, zz, 1, zz, z] - 8*G[0, 1, 1, 0, zz]*
   G[1, zz, 1, zz, z] - 8*G[1, 0, 0, 1, zz]*G[1, zz, 1, zz, z] + 
  8*G[1, 1, 0, 0, zz]*G[1, zz, 1, zz, z] + 8*G[0, 0, 1, 1, zz]*
   G[1, zz, zz, 0, z] - 8*G[0, 1, 0, 1, zz]*G[1, zz, zz, 0, z] - 
  8*G[0, 1, 1, 0, zz]*G[1, zz, zz, 0, z] - 8*G[0, 1, 1, 1, zz]*
   G[1, zz, zz, 0, z] - 8*G[1, 0, 0, 1, zz]*G[1, zz, zz, 0, z] + 
  8*G[1, 0, 1, 0, zz]*G[1, zz, zz, 0, z] - 8*G[1, 0, 1, 1, zz]*
   G[1, zz, zz, 0, z] + 8*G[1, 1, 0, 0, zz]*G[1, zz, zz, 0, z] + 
  8*G[1, 1, 0, 1, zz]*G[1, zz, zz, 0, z] + 8*G[1, 1, 1, 0, zz]*
   G[1, zz, zz, 0, z] + 8*G[0, 0, 0, 1, zz]*G[1, zz, zz, 1, z] + 
  8*G[0, 0, 1, 0, zz]*G[1, zz, zz, 1, z] + 8*G[0, 0, 1, 1, zz]*
   G[1, zz, zz, 1, z] - 8*G[0, 1, 0, 0, zz]*G[1, zz, zz, 1, z] + 
  8*G[0, 1, 0, 1, zz]*G[1, zz, zz, 1, z] - 8*G[0, 1, 1, 0, zz]*
   G[1, zz, zz, 1, z] - 8*G[1, 0, 0, 0, zz]*G[1, zz, zz, 1, z] - 
  8*G[1, 0, 0, 1, zz]*G[1, zz, zz, 1, z] - 8*G[1, 0, 1, 0, zz]*
   G[1, zz, zz, 1, z] + 8*G[1, 1, 0, 0, zz]*G[1, zz, zz, 1, z] - 
  16*G[0, 0, 1, 1, zz]*G[1, zz, zz, zz, z] + 16*G[0, 1, 1, 0, zz]*
   G[1, zz, zz, zz, z] + 16*G[1, 0, 0, 1, zz]*G[1, zz, zz, zz, z] - 
  16*G[1, 1, 0, 0, zz]*G[1, zz, zz, zz, z] + 
  4*G[0, 1, 0, zz]*G[0, 0, 0, 1, 0, z] - 4*G[1, 1, 0, zz]*
   G[0, 0, 0, 1, 0, z] - 4*G[0, 0, 1, z]*G[0, 0, 0, 1, 0, zz] + 
  4*G[0, zz, 1, z]*G[0, 0, 0, 1, 0, zz] + 
  4*G[1, 0, 1, z]*G[0, 0, 0, 1, 0, zz] - 4*G[1, zz, 1, z]*
   G[0, 0, 0, 1, 0, zz] - 4*G[0, 0, 0, zz]*G[0, 0, 0, 1, 1, z] + 
  4*G[1, 0, 0, zz]*G[0, 0, 0, 1, 1, z] - 4*G[0, 0, zz, z]*
   G[0, 0, 0, 1, 1, zz] + 4*G[0, 1, 1, z]*G[0, 0, 0, 1, 1, zz] - 
  4*G[0, 1, zz, z]*G[0, 0, 0, 1, 1, zz] - 4*G[0, zz, 1, z]*
   G[0, 0, 0, 1, 1, zz] + 8*G[0, zz, zz, z]*G[0, 0, 0, 1, 1, zz] + 
  4*G[1, 0, zz, z]*G[0, 0, 0, 1, 1, zz] - 
  4*G[1, 1, 1, z]*G[0, 0, 0, 1, 1, zz] + 4*G[1, 1, zz, z]*
   G[0, 0, 0, 1, 1, zz] + 4*G[1, zz, 1, z]*G[0, 0, 0, 1, 1, zz] - 
  8*G[1, zz, zz, z]*G[0, 0, 0, 1, 1, zz] - 
  4*G[0, 1, 1, zz]*G[0, 0, 0, zz, 0, z] + 4*G[1, 1, 0, zz]*
   G[0, 0, 0, zz, 0, z] + 4*G[0, 0, 1, zz]*G[0, 0, 0, zz, 1, z] - 
  4*G[1, 0, 0, zz]*G[0, 0, 0, zz, 1, z] + 4*G[0, 1, 0, zz]*
   G[0, 0, 1, 0, 0, z] + 4*G[0, 1, 1, zz]*G[0, 0, 1, 0, 0, z] - 
  4*G[1, 1, 0, zz]*G[0, 0, 1, 0, 0, z] - 4*G[1, 1, 1, zz]*
   G[0, 0, 1, 0, 0, z] - 4*G[0, 0, 0, zz]*G[0, 0, 1, 0, 1, z] + 
  4*G[0, 1, 0, zz]*G[0, 0, 1, 0, 1, z] + 4*G[1, 0, 0, zz]*
   G[0, 0, 1, 0, 1, z] - 4*G[1, 1, 0, zz]*G[0, 0, 1, 0, 1, z] - 
  4*G[0, 0, 1, z]*G[0, 0, 1, 0, 1, zz] + 4*G[0, 0, zz, z]*
   G[0, 0, 1, 0, 1, zz] - 4*G[0, 1, 0, z]*G[0, 0, 1, 0, 1, zz] + 
  4*G[0, 1, zz, z]*G[0, 0, 1, 0, 1, zz] + 4*G[0, zz, 0, z]*
   G[0, 0, 1, 0, 1, zz] + 4*G[0, zz, 1, z]*G[0, 0, 1, 0, 1, zz] - 
  8*G[0, zz, zz, z]*G[0, 0, 1, 0, 1, zz] + 
  4*G[1, 0, 1, z]*G[0, 0, 1, 0, 1, zz] - 4*G[1, 0, zz, z]*
   G[0, 0, 1, 0, 1, zz] + 4*G[1, 1, 0, z]*G[0, 0, 1, 0, 1, zz] - 
  4*G[1, 1, zz, z]*G[0, 0, 1, 0, 1, zz] - 4*G[1, zz, 0, z]*
   G[0, 0, 1, 0, 1, zz] - 4*G[1, zz, 1, z]*G[0, 0, 1, 0, 1, zz] + 
  8*G[1, zz, zz, z]*G[0, 0, 1, 0, 1, zz] - 
  4*G[0, 0, 1, zz]*G[0, 0, 1, 1, 0, z] + 4*G[1, 0, 1, zz]*
   G[0, 0, 1, 1, 0, z] + 4*G[0, 0, zz, z]*G[0, 0, 1, 1, 0, zz] - 
  4*G[0, 1, 1, z]*G[0, 0, 1, 1, 0, zz] + 4*G[0, 1, zz, z]*
   G[0, 0, 1, 1, 0, zz] + 4*G[0, zz, 1, z]*G[0, 0, 1, 1, 0, zz] - 
  8*G[0, zz, zz, z]*G[0, 0, 1, 1, 0, zz] - 
  4*G[1, 0, zz, z]*G[0, 0, 1, 1, 0, zz] + 
  4*G[1, 1, 1, z]*G[0, 0, 1, 1, 0, zz] - 4*G[1, 1, zz, z]*
   G[0, 0, 1, 1, 0, zz] - 4*G[1, zz, 1, z]*G[0, 0, 1, 1, 0, zz] + 
  8*G[1, zz, zz, z]*G[0, 0, 1, 1, 0, zz] - 
  4*G[0, 0, 0, zz]*G[0, 0, 1, 1, 1, z] + 4*G[1, 0, 0, zz]*
   G[0, 0, 1, 1, 1, z] + 4*G[0, 0, zz, z]*G[0, 0, 1, 1, 1, zz] - 
  4*G[0, 1, 0, z]*G[0, 0, 1, 1, 1, zz] + 4*G[0, 1, zz, z]*
   G[0, 0, 1, 1, 1, zz] + 4*G[0, zz, 0, z]*G[0, 0, 1, 1, 1, zz] - 
  8*G[0, zz, zz, z]*G[0, 0, 1, 1, 1, zz] - 
  4*G[1, 0, zz, z]*G[0, 0, 1, 1, 1, zz] + 
  4*G[1, 1, 0, z]*G[0, 0, 1, 1, 1, zz] - 4*G[1, 1, zz, z]*
   G[0, 0, 1, 1, 1, zz] - 4*G[1, zz, 0, z]*G[0, 0, 1, 1, 1, zz] + 
  8*G[1, zz, zz, z]*G[0, 0, 1, 1, 1, zz] - 
  4*G[0, 1, 1, zz]*G[0, 0, 1, zz, 0, z] + 4*G[1, 1, 0, zz]*
   G[0, 0, 1, zz, 0, z] + 4*G[0, 0, 1, zz]*G[0, 0, 1, zz, 1, z] - 
  4*G[1, 0, 0, zz]*G[0, 0, 1, zz, 1, z] - 4*G[0, 1, 1, zz]*
   G[0, 0, zz, 0, 0, z] + 4*G[1, 0, 1, zz]*G[0, 0, zz, 0, 0, z] + 
  4*G[1, 1, 0, zz]*G[0, 0, zz, 0, 0, z] + 4*G[1, 1, 1, zz]*
   G[0, 0, zz, 0, 0, z] + 4*G[0, 0, 1, zz]*G[0, 0, zz, 0, 1, z] - 
  4*G[0, 1, 0, zz]*G[0, 0, zz, 0, 1, z] - 4*G[0, 1, 1, zz]*
   G[0, 0, zz, 0, 1, z] - 4*G[1, 0, 0, zz]*G[0, 0, zz, 0, 1, z] - 
  4*G[1, 0, 1, zz]*G[0, 0, zz, 0, 1, z] + 4*G[1, 1, 0, zz]*
   G[0, 0, zz, 0, 1, z] + 4*G[0, 0, 1, zz]*G[0, 0, zz, 1, 0, z] - 
  4*G[0, 1, 0, zz]*G[0, 0, zz, 1, 0, z] - 4*G[0, 1, 1, zz]*
   G[0, 0, zz, 1, 0, z] - 4*G[1, 0, 0, zz]*G[0, 0, zz, 1, 0, z] - 
  4*G[1, 0, 1, zz]*G[0, 0, zz, 1, 0, z] + 4*G[1, 1, 0, zz]*
   G[0, 0, zz, 1, 0, z] + 4*G[0, 0, 0, zz]*G[0, 0, zz, 1, 1, z] + 
  4*G[0, 0, 1, zz]*G[0, 0, zz, 1, 1, z] + 4*G[0, 1, 0, zz]*
   G[0, 0, zz, 1, 1, z] - 4*G[1, 0, 0, zz]*G[0, 0, zz, 1, 1, z] + 
  8*G[0, 1, 1, zz]*G[0, 0, zz, zz, 0, z] - 
  8*G[1, 1, 0, zz]*G[0, 0, zz, zz, 0, z] - 
  8*G[0, 0, 1, zz]*G[0, 0, zz, zz, 1, z] + 
  8*G[1, 0, 0, zz]*G[0, 0, zz, zz, 1, z] + 
  4*G[0, 1, 1, zz]*G[0, 1, 0, 0, 0, z] - 4*G[1, 1, 1, zz]*
   G[0, 1, 0, 0, 0, z] + 4*G[0, 0, 1, z]*G[0, 1, 0, 0, 0, zz] - 
  4*G[0, zz, 1, z]*G[0, 1, 0, 0, 0, zz] - 
  4*G[1, 0, 1, z]*G[0, 1, 0, 0, 0, zz] + 4*G[1, zz, 1, z]*
   G[0, 1, 0, 0, 0, zz] + 4*G[0, 1, 0, zz]*G[0, 1, 0, 0, 1, z] - 
  4*G[1, 1, 0, zz]*G[0, 1, 0, 0, 1, z] - 4*G[0, 0, 1, z]*
   G[0, 1, 0, 0, 1, zz] + 4*G[0, 0, zz, z]*G[0, 1, 0, 0, 1, zz] - 
  4*G[0, 1, 0, z]*G[0, 1, 0, 0, 1, zz] - 4*G[0, 1, 1, z]*
   G[0, 1, 0, 0, 1, zz] + 4*G[0, 1, zz, z]*G[0, 1, 0, 0, 1, zz] + 
  4*G[0, zz, 1, z]*G[0, 1, 0, 0, 1, zz] - 8*G[0, zz, zz, z]*
   G[0, 1, 0, 0, 1, zz] + 4*G[1, 0, 1, z]*G[0, 1, 0, 0, 1, zz] - 
  4*G[1, 0, zz, z]*G[0, 1, 0, 0, 1, zz] + 
  4*G[1, 1, 0, z]*G[0, 1, 0, 0, 1, zz] + 4*G[1, 1, 1, z]*
   G[0, 1, 0, 0, 1, zz] - 4*G[1, 1, zz, z]*G[0, 1, 0, 0, 1, zz] - 
  4*G[1, zz, 1, z]*G[0, 1, 0, 0, 1, zz] + 8*G[1, zz, zz, z]*
   G[0, 1, 0, 0, 1, zz] - 4*G[0, 0, 1, zz]*G[0, 1, 0, 1, 0, z] + 
  4*G[0, 1, 1, zz]*G[0, 1, 0, 1, 0, z] + 4*G[1, 0, 1, zz]*
   G[0, 1, 0, 1, 0, z] - 4*G[1, 1, 1, zz]*G[0, 1, 0, 1, 0, z] + 
  4*G[0, 0, 1, z]*G[0, 1, 0, 1, 0, zz] - 4*G[0, 0, zz, z]*
   G[0, 1, 0, 1, 0, zz] + 4*G[0, 1, 0, z]*G[0, 1, 0, 1, 0, zz] - 
  4*G[0, 1, zz, z]*G[0, 1, 0, 1, 0, zz] - 4*G[0, zz, 0, z]*
   G[0, 1, 0, 1, 0, zz] - 4*G[0, zz, 1, z]*G[0, 1, 0, 1, 0, zz] + 
  8*G[0, zz, zz, z]*G[0, 1, 0, 1, 0, zz] - 
  4*G[1, 0, 1, z]*G[0, 1, 0, 1, 0, zz] + 4*G[1, 0, zz, z]*
   G[0, 1, 0, 1, 0, zz] - 4*G[1, 1, 0, z]*G[0, 1, 0, 1, 0, zz] + 
  4*G[1, 1, zz, z]*G[0, 1, 0, 1, 0, zz] + 4*G[1, zz, 0, z]*
   G[0, 1, 0, 1, 0, zz] + 4*G[1, zz, 1, z]*G[0, 1, 0, 1, 0, zz] - 
  8*G[1, zz, zz, z]*G[0, 1, 0, 1, 0, zz] - 
  4*G[0, 0, 0, zz]*G[0, 1, 0, 1, 1, z] - 4*G[0, 0, 1, zz]*
   G[0, 1, 0, 1, 1, z] + 4*G[1, 0, 0, zz]*G[0, 1, 0, 1, 1, z] + 
  4*G[1, 0, 1, zz]*G[0, 1, 0, 1, 1, z] + 4*G[0, 0, zz, z]*
   G[0, 1, 0, 1, 1, zz] + 4*G[0, 1, zz, z]*G[0, 1, 0, 1, 1, zz] + 
  4*G[0, zz, 0, z]*G[0, 1, 0, 1, 1, zz] + 4*G[0, zz, 1, z]*
   G[0, 1, 0, 1, 1, zz] - 8*G[0, zz, zz, z]*G[0, 1, 0, 1, 1, zz] - 
  4*G[1, 0, zz, z]*G[0, 1, 0, 1, 1, zz] - 4*G[1, 1, zz, z]*
   G[0, 1, 0, 1, 1, zz] - 4*G[1, zz, 0, z]*G[0, 1, 0, 1, 1, zz] - 
  4*G[1, zz, 1, z]*G[0, 1, 0, 1, 1, zz] + 8*G[1, zz, zz, z]*
   G[0, 1, 0, 1, 1, zz] - 4*G[0, 1, 1, zz]*G[0, 1, 0, zz, 0, z] + 
  4*G[1, 1, 0, zz]*G[0, 1, 0, zz, 0, z] + 4*G[0, 0, 1, zz]*
   G[0, 1, 0, zz, 1, z] - 4*G[1, 0, 0, zz]*G[0, 1, 0, zz, 1, z] + 
  4*G[0, 1, 1, zz]*G[0, 1, 1, 0, 0, z] - 4*G[1, 1, 1, zz]*
   G[0, 1, 1, 0, 0, z] + 4*G[0, 0, 1, z]*G[0, 1, 1, 0, 0, zz] - 
  4*G[0, 0, zz, z]*G[0, 1, 1, 0, 0, zz] + 
  4*G[0, 1, 0, z]*G[0, 1, 1, 0, 0, zz] + 4*G[0, 1, 1, z]*
   G[0, 1, 1, 0, 0, zz] - 4*G[0, 1, zz, z]*G[0, 1, 1, 0, 0, zz] - 
  4*G[0, zz, 1, z]*G[0, 1, 1, 0, 0, zz] + 8*G[0, zz, zz, z]*
   G[0, 1, 1, 0, 0, zz] - 4*G[1, 0, 1, z]*G[0, 1, 1, 0, 0, zz] + 
  4*G[1, 0, zz, z]*G[0, 1, 1, 0, 0, zz] - 
  4*G[1, 1, 0, z]*G[0, 1, 1, 0, 0, zz] - 4*G[1, 1, 1, z]*
   G[0, 1, 1, 0, 0, zz] + 4*G[1, 1, zz, z]*G[0, 1, 1, 0, 0, zz] + 
  4*G[1, zz, 1, z]*G[0, 1, 1, 0, 0, zz] - 8*G[1, zz, zz, z]*
   G[0, 1, 1, 0, 0, zz] - 4*G[0, 0, 1, zz]*G[0, 1, 1, 0, 1, z] + 
  4*G[1, 0, 1, zz]*G[0, 1, 1, 0, 1, z] - 4*G[0, 0, zz, z]*
   G[0, 1, 1, 0, 1, zz] + 4*G[0, 1, 0, z]*G[0, 1, 1, 0, 1, zz] - 
  4*G[0, 1, zz, z]*G[0, 1, 1, 0, 1, zz] - 4*G[0, zz, 0, z]*
   G[0, 1, 1, 0, 1, zz] + 8*G[0, zz, zz, z]*G[0, 1, 1, 0, 1, zz] + 
  4*G[1, 0, zz, z]*G[0, 1, 1, 0, 1, zz] - 
  4*G[1, 1, 0, z]*G[0, 1, 1, 0, 1, zz] + 4*G[1, 1, zz, z]*
   G[0, 1, 1, 0, 1, zz] + 4*G[1, zz, 0, z]*G[0, 1, 1, 0, 1, zz] - 
  8*G[1, zz, zz, z]*G[0, 1, 1, 0, 1, zz] - 
  4*G[0, 0, zz, z]*G[0, 1, 1, 1, 0, zz] - 4*G[0, 1, zz, z]*
   G[0, 1, 1, 1, 0, zz] - 4*G[0, zz, 0, z]*G[0, 1, 1, 1, 0, zz] - 
  4*G[0, zz, 1, z]*G[0, 1, 1, 1, 0, zz] + 8*G[0, zz, zz, z]*
   G[0, 1, 1, 1, 0, zz] + 4*G[1, 0, zz, z]*G[0, 1, 1, 1, 0, zz] + 
  4*G[1, 1, zz, z]*G[0, 1, 1, 1, 0, zz] + 4*G[1, zz, 0, z]*
   G[0, 1, 1, 1, 0, zz] + 4*G[1, zz, 1, z]*G[0, 1, 1, 1, 0, zz] - 
  8*G[1, zz, zz, z]*G[0, 1, 1, 1, 0, zz] - 
  4*G[0, 1, 1, zz]*G[0, 1, 1, zz, 0, z] + 4*G[1, 1, 0, zz]*
   G[0, 1, 1, zz, 0, z] + 4*G[0, 0, 1, zz]*G[0, 1, 1, zz, 1, z] - 
  4*G[1, 0, 0, zz]*G[0, 1, 1, zz, 1, z] - 4*G[0, 1, 1, zz]*
   G[0, 1, zz, 0, 0, z] + 4*G[1, 0, 1, zz]*G[0, 1, zz, 0, 0, z] + 
  4*G[1, 1, 0, zz]*G[0, 1, zz, 0, 0, z] + 4*G[1, 1, 1, zz]*
   G[0, 1, zz, 0, 0, z] + 4*G[0, 0, 1, zz]*G[0, 1, zz, 0, 1, z] - 
  4*G[0, 1, 0, zz]*G[0, 1, zz, 0, 1, z] - 4*G[0, 1, 1, zz]*
   G[0, 1, zz, 0, 1, z] - 4*G[1, 0, 0, zz]*G[0, 1, zz, 0, 1, z] - 
  4*G[1, 0, 1, zz]*G[0, 1, zz, 0, 1, z] + 4*G[1, 1, 0, zz]*
   G[0, 1, zz, 0, 1, z] + 4*G[0, 0, 1, zz]*G[0, 1, zz, 1, 0, z] - 
  4*G[0, 1, 0, zz]*G[0, 1, zz, 1, 0, z] - 4*G[0, 1, 1, zz]*
   G[0, 1, zz, 1, 0, z] - 4*G[1, 0, 0, zz]*G[0, 1, zz, 1, 0, z] - 
  4*G[1, 0, 1, zz]*G[0, 1, zz, 1, 0, z] + 4*G[1, 1, 0, zz]*
   G[0, 1, zz, 1, 0, z] + 4*G[0, 0, 0, zz]*G[0, 1, zz, 1, 1, z] + 
  4*G[0, 0, 1, zz]*G[0, 1, zz, 1, 1, z] + 4*G[0, 1, 0, zz]*
   G[0, 1, zz, 1, 1, z] - 4*G[1, 0, 0, zz]*G[0, 1, zz, 1, 1, z] + 
  8*G[0, 1, 1, zz]*G[0, 1, zz, zz, 0, z] - 
  8*G[1, 1, 0, zz]*G[0, 1, zz, zz, 0, z] - 
  8*G[0, 0, 1, zz]*G[0, 1, zz, zz, 1, z] + 
  8*G[1, 0, 0, zz]*G[0, 1, zz, zz, 1, z] + 
  4*G[1, 0, 1, zz]*G[0, zz, 0, 0, 0, z] + 4*G[1, 1, 1, zz]*
   G[0, zz, 0, 0, 0, z] - 4*G[0, 1, 0, zz]*G[0, zz, 0, 0, 1, z] - 
  4*G[0, 1, 1, zz]*G[0, zz, 0, 0, 1, z] - 4*G[1, 0, 1, zz]*
   G[0, zz, 0, 0, 1, z] + 4*G[1, 1, 0, zz]*G[0, zz, 0, 0, 1, z] + 
  4*G[0, 0, 1, zz]*G[0, zz, 0, 1, 0, z] - 8*G[0, 1, 0, zz]*
   G[0, zz, 0, 1, 0, z] - 4*G[0, 1, 1, zz]*G[0, zz, 0, 1, 0, z] - 
  4*G[1, 0, 0, zz]*G[0, zz, 0, 1, 0, z] - 4*G[1, 0, 1, zz]*
   G[0, zz, 0, 1, 0, z] + 4*G[1, 1, 0, zz]*G[0, zz, 0, 1, 0, z] + 
  4*G[1, 1, 1, zz]*G[0, zz, 0, 1, 0, z] + 8*G[0, 0, 0, zz]*
   G[0, zz, 0, 1, 1, z] + 4*G[0, 0, 1, zz]*G[0, zz, 0, 1, 1, z] + 
  4*G[0, 1, 0, zz]*G[0, zz, 0, 1, 1, z] - 4*G[1, 0, 0, zz]*
   G[0, zz, 0, 1, 1, z] - 4*G[1, 0, 1, zz]*G[0, zz, 0, 1, 1, z] + 
  8*G[0, 1, 1, zz]*G[0, zz, 0, zz, 0, z] - 
  8*G[1, 1, 0, zz]*G[0, zz, 0, zz, 0, z] - 
  8*G[0, 0, 1, zz]*G[0, zz, 0, zz, 1, z] + 
  8*G[1, 0, 0, zz]*G[0, zz, 0, zz, 1, z] - 
  4*G[0, 1, 0, zz]*G[0, zz, 1, 0, 0, z] - 4*G[0, 1, 1, zz]*
   G[0, zz, 1, 0, 0, z] + 4*G[1, 0, 1, zz]*G[0, zz, 1, 0, 0, z] + 
  4*G[1, 1, 0, zz]*G[0, zz, 1, 0, 0, z] + 8*G[1, 1, 1, zz]*
   G[0, zz, 1, 0, 0, z] + 4*G[0, 0, 0, zz]*G[0, zz, 1, 0, 1, z] + 
  4*G[0, 0, 1, zz]*G[0, zz, 1, 0, 1, z] - 4*G[0, 1, 0, zz]*
   G[0, zz, 1, 0, 1, z] - 4*G[0, 1, 1, zz]*G[0, zz, 1, 0, 1, z] - 
  4*G[1, 0, 0, zz]*G[0, zz, 1, 0, 1, z] - 8*G[1, 0, 1, zz]*
   G[0, zz, 1, 0, 1, z] + 4*G[1, 1, 0, zz]*G[0, zz, 1, 0, 1, z] + 
  4*G[0, 0, 1, zz]*G[0, zz, 1, 1, 0, z] - 4*G[0, 1, 0, zz]*
   G[0, zz, 1, 1, 0, z] - 4*G[1, 0, 0, zz]*G[0, zz, 1, 1, 0, z] - 
  4*G[1, 0, 1, zz]*G[0, zz, 1, 1, 0, z] + 4*G[0, 0, 0, zz]*
   G[0, zz, 1, 1, 1, z] + 4*G[0, 1, 0, zz]*G[0, zz, 1, 1, 1, z] + 
  8*G[0, 1, 1, zz]*G[0, zz, 1, zz, 0, z] - 
  8*G[1, 1, 0, zz]*G[0, zz, 1, zz, 0, z] - 
  8*G[0, 0, 1, zz]*G[0, zz, 1, zz, 1, z] + 
  8*G[1, 0, 0, zz]*G[0, zz, 1, zz, 1, z] + 
  8*G[0, 1, 1, zz]*G[0, zz, zz, 0, 0, z] - 
  8*G[1, 0, 1, zz]*G[0, zz, zz, 0, 0, z] - 
  8*G[1, 1, 0, zz]*G[0, zz, zz, 0, 0, z] - 
  8*G[1, 1, 1, zz]*G[0, zz, zz, 0, 0, z] - 
  8*G[0, 0, 1, zz]*G[0, zz, zz, 0, 1, z] + 
  8*G[0, 1, 0, zz]*G[0, zz, zz, 0, 1, z] + 
  8*G[0, 1, 1, zz]*G[0, zz, zz, 0, 1, z] + 
  8*G[1, 0, 0, zz]*G[0, zz, zz, 0, 1, z] + 
  8*G[1, 0, 1, zz]*G[0, zz, zz, 0, 1, z] - 
  8*G[1, 1, 0, zz]*G[0, zz, zz, 0, 1, z] - 
  8*G[0, 0, 1, zz]*G[0, zz, zz, 1, 0, z] + 
  8*G[0, 1, 0, zz]*G[0, zz, zz, 1, 0, z] + 
  8*G[0, 1, 1, zz]*G[0, zz, zz, 1, 0, z] + 
  8*G[1, 0, 0, zz]*G[0, zz, zz, 1, 0, z] + 
  8*G[1, 0, 1, zz]*G[0, zz, zz, 1, 0, z] - 
  8*G[1, 1, 0, zz]*G[0, zz, zz, 1, 0, z] - 
  8*G[0, 0, 0, zz]*G[0, zz, zz, 1, 1, z] - 
  8*G[0, 0, 1, zz]*G[0, zz, zz, 1, 1, z] - 
  8*G[0, 1, 0, zz]*G[0, zz, zz, 1, 1, z] + 
  8*G[1, 0, 0, zz]*G[0, zz, zz, 1, 1, z] - 16*G[0, 1, 1, zz]*
   G[0, zz, zz, zz, 0, z] + 16*G[1, 1, 0, zz]*G[0, zz, zz, zz, 0, z] + 
  16*G[0, 0, 1, zz]*G[0, zz, zz, zz, 1, z] - 
  16*G[1, 0, 0, zz]*G[0, zz, zz, zz, 1, z] - 
  4*G[0, 0, zz, z]*G[1, 0, 0, 0, 1, zz] - 4*G[0, 1, zz, z]*
   G[1, 0, 0, 0, 1, zz] - 4*G[0, zz, 0, z]*G[1, 0, 0, 0, 1, zz] - 
  4*G[0, zz, 1, z]*G[1, 0, 0, 0, 1, zz] + 8*G[0, zz, zz, z]*
   G[1, 0, 0, 0, 1, zz] + 4*G[1, 0, zz, z]*G[1, 0, 0, 0, 1, zz] + 
  4*G[1, 1, zz, z]*G[1, 0, 0, 0, 1, zz] + 4*G[1, zz, 0, z]*
   G[1, 0, 0, 0, 1, zz] + 4*G[1, zz, 1, z]*G[1, 0, 0, 0, 1, zz] - 
  8*G[1, zz, zz, z]*G[1, 0, 0, 0, 1, zz] - 
  4*G[0, 1, 0, zz]*G[1, 0, 0, 1, 0, z] + 4*G[1, 1, 0, zz]*
   G[1, 0, 0, 1, 0, z] + 4*G[0, 0, 1, z]*G[1, 0, 0, 1, 0, zz] - 
  4*G[0, 0, zz, z]*G[1, 0, 0, 1, 0, zz] - 4*G[0, 1, zz, z]*
   G[1, 0, 0, 1, 0, zz] - 4*G[0, zz, 1, z]*G[1, 0, 0, 1, 0, zz] + 
  8*G[0, zz, zz, z]*G[1, 0, 0, 1, 0, zz] - 
  4*G[1, 0, 1, z]*G[1, 0, 0, 1, 0, zz] + 4*G[1, 0, zz, z]*
   G[1, 0, 0, 1, 0, zz] + 4*G[1, 1, zz, z]*G[1, 0, 0, 1, 0, zz] + 
  4*G[1, zz, 1, z]*G[1, 0, 0, 1, 0, zz] - 8*G[1, zz, zz, z]*
   G[1, 0, 0, 1, 0, zz] + 4*G[0, 0, 0, zz]*G[1, 0, 0, 1, 1, z] - 
  4*G[1, 0, 0, zz]*G[1, 0, 0, 1, 1, z] + 4*G[0, 0, zz, z]*
   G[1, 0, 0, 1, 1, zz] - 4*G[0, 1, 1, z]*G[1, 0, 0, 1, 1, zz] + 
  4*G[0, 1, zz, z]*G[1, 0, 0, 1, 1, zz] + 4*G[0, zz, 0, z]*
   G[1, 0, 0, 1, 1, zz] + 8*G[0, zz, 1, z]*G[1, 0, 0, 1, 1, zz] - 
  8*G[0, zz, zz, z]*G[1, 0, 0, 1, 1, zz] - 
  4*G[1, 0, zz, z]*G[1, 0, 0, 1, 1, zz] + 
  4*G[1, 1, 1, z]*G[1, 0, 0, 1, 1, zz] - 4*G[1, 1, zz, z]*
   G[1, 0, 0, 1, 1, zz] - 4*G[1, zz, 0, z]*G[1, 0, 0, 1, 1, zz] - 
  8*G[1, zz, 1, z]*G[1, 0, 0, 1, 1, zz] + 8*G[1, zz, zz, z]*
   G[1, 0, 0, 1, 1, zz] + 4*G[0, 1, 1, zz]*G[1, 0, 0, zz, 0, z] - 
  4*G[1, 1, 0, zz]*G[1, 0, 0, zz, 0, z] - 4*G[0, 0, 1, zz]*
   G[1, 0, 0, zz, 1, z] + 4*G[1, 0, 0, zz]*G[1, 0, 0, zz, 1, z] - 
  4*G[0, 1, 0, zz]*G[1, 0, 1, 0, 0, z] - 4*G[0, 1, 1, zz]*
   G[1, 0, 1, 0, 0, z] + 4*G[1, 1, 0, zz]*G[1, 0, 1, 0, 0, z] + 
  4*G[1, 1, 1, zz]*G[1, 0, 1, 0, 0, z] + 4*G[0, 0, zz, z]*
   G[1, 0, 1, 0, 0, zz] + 4*G[0, 1, zz, z]*G[1, 0, 1, 0, 0, zz] + 
  4*G[0, zz, 0, z]*G[1, 0, 1, 0, 0, zz] + 4*G[0, zz, 1, z]*
   G[1, 0, 1, 0, 0, zz] - 8*G[0, zz, zz, z]*G[1, 0, 1, 0, 0, zz] - 
  4*G[1, 0, zz, z]*G[1, 0, 1, 0, 0, zz] - 4*G[1, 1, zz, z]*
   G[1, 0, 1, 0, 0, zz] - 4*G[1, zz, 0, z]*G[1, 0, 1, 0, 0, zz] - 
  4*G[1, zz, 1, z]*G[1, 0, 1, 0, 0, zz] + 8*G[1, zz, zz, z]*
   G[1, 0, 1, 0, 0, zz] + 4*G[0, 0, 0, zz]*G[1, 0, 1, 0, 1, z] - 
  4*G[0, 1, 0, zz]*G[1, 0, 1, 0, 1, z] - 4*G[1, 0, 0, zz]*
   G[1, 0, 1, 0, 1, z] + 4*G[1, 1, 0, zz]*G[1, 0, 1, 0, 1, z] + 
  4*G[0, 0, 1, z]*G[1, 0, 1, 0, 1, zz] - 4*G[0, 0, zz, z]*
   G[1, 0, 1, 0, 1, zz] + 4*G[0, 1, 0, z]*G[1, 0, 1, 0, 1, zz] - 
  4*G[0, 1, zz, z]*G[1, 0, 1, 0, 1, zz] - 4*G[0, zz, 0, z]*
   G[1, 0, 1, 0, 1, zz] - 4*G[0, zz, 1, z]*G[1, 0, 1, 0, 1, zz] + 
  8*G[0, zz, zz, z]*G[1, 0, 1, 0, 1, zz] - 
  4*G[1, 0, 1, z]*G[1, 0, 1, 0, 1, zz] + 4*G[1, 0, zz, z]*
   G[1, 0, 1, 0, 1, zz] - 4*G[1, 1, 0, z]*G[1, 0, 1, 0, 1, zz] + 
  4*G[1, 1, zz, z]*G[1, 0, 1, 0, 1, zz] + 4*G[1, zz, 0, z]*
   G[1, 0, 1, 0, 1, zz] + 4*G[1, zz, 1, z]*G[1, 0, 1, 0, 1, zz] - 
  8*G[1, zz, zz, z]*G[1, 0, 1, 0, 1, zz] + 
  4*G[0, 0, 1, zz]*G[1, 0, 1, 1, 0, z] - 4*G[1, 0, 1, zz]*
   G[1, 0, 1, 1, 0, z] - 4*G[0, 0, zz, z]*G[1, 0, 1, 1, 0, zz] + 
  4*G[0, 1, 1, z]*G[1, 0, 1, 1, 0, zz] - 4*G[0, 1, zz, z]*
   G[1, 0, 1, 1, 0, zz] - 4*G[0, zz, 0, z]*G[1, 0, 1, 1, 0, zz] - 
  8*G[0, zz, 1, z]*G[1, 0, 1, 1, 0, zz] + 8*G[0, zz, zz, z]*
   G[1, 0, 1, 1, 0, zz] + 4*G[1, 0, zz, z]*G[1, 0, 1, 1, 0, zz] - 
  4*G[1, 1, 1, z]*G[1, 0, 1, 1, 0, zz] + 4*G[1, 1, zz, z]*
   G[1, 0, 1, 1, 0, zz] + 4*G[1, zz, 0, z]*G[1, 0, 1, 1, 0, zz] + 
  8*G[1, zz, 1, z]*G[1, 0, 1, 1, 0, zz] - 8*G[1, zz, zz, z]*
   G[1, 0, 1, 1, 0, zz] + 4*G[0, 0, 0, zz]*G[1, 0, 1, 1, 1, z] - 
  4*G[1, 0, 0, zz]*G[1, 0, 1, 1, 1, z] + 4*G[0, 1, 0, z]*
   G[1, 0, 1, 1, 1, zz] - 4*G[0, zz, 0, z]*G[1, 0, 1, 1, 1, zz] - 
  4*G[1, 1, 0, z]*G[1, 0, 1, 1, 1, zz] + 4*G[1, zz, 0, z]*
   G[1, 0, 1, 1, 1, zz] + 4*G[0, 1, 1, zz]*G[1, 0, 1, zz, 0, z] - 
  4*G[1, 1, 0, zz]*G[1, 0, 1, zz, 0, z] - 4*G[0, 0, 1, zz]*
   G[1, 0, 1, zz, 1, z] + 4*G[1, 0, 0, zz]*G[1, 0, 1, zz, 1, z] + 
  4*G[0, 1, 1, zz]*G[1, 0, zz, 0, 0, z] - 4*G[1, 0, 1, zz]*
   G[1, 0, zz, 0, 0, z] - 4*G[1, 1, 0, zz]*G[1, 0, zz, 0, 0, z] - 
  4*G[1, 1, 1, zz]*G[1, 0, zz, 0, 0, z] - 4*G[0, 0, 1, zz]*
   G[1, 0, zz, 0, 1, z] + 4*G[0, 1, 0, zz]*G[1, 0, zz, 0, 1, z] + 
  4*G[0, 1, 1, zz]*G[1, 0, zz, 0, 1, z] + 4*G[1, 0, 0, zz]*
   G[1, 0, zz, 0, 1, z] + 4*G[1, 0, 1, zz]*G[1, 0, zz, 0, 1, z] - 
  4*G[1, 1, 0, zz]*G[1, 0, zz, 0, 1, z] - 4*G[0, 0, 1, zz]*
   G[1, 0, zz, 1, 0, z] + 4*G[0, 1, 0, zz]*G[1, 0, zz, 1, 0, z] + 
  4*G[0, 1, 1, zz]*G[1, 0, zz, 1, 0, z] + 4*G[1, 0, 0, zz]*
   G[1, 0, zz, 1, 0, z] + 4*G[1, 0, 1, zz]*G[1, 0, zz, 1, 0, z] - 
  4*G[1, 1, 0, zz]*G[1, 0, zz, 1, 0, z] - 4*G[0, 0, 0, zz]*
   G[1, 0, zz, 1, 1, z] - 4*G[0, 0, 1, zz]*G[1, 0, zz, 1, 1, z] - 
  4*G[0, 1, 0, zz]*G[1, 0, zz, 1, 1, z] + 4*G[1, 0, 0, zz]*
   G[1, 0, zz, 1, 1, z] - 8*G[0, 1, 1, zz]*G[1, 0, zz, zz, 0, z] + 
  8*G[1, 1, 0, zz]*G[1, 0, zz, zz, 0, z] + 
  8*G[0, 0, 1, zz]*G[1, 0, zz, zz, 1, z] - 
  8*G[1, 0, 0, zz]*G[1, 0, zz, zz, 1, z] - 
  4*G[0, 1, 1, zz]*G[1, 1, 0, 0, 0, z] + 4*G[1, 1, 1, zz]*
   G[1, 1, 0, 0, 0, z] - 4*G[0, 0, 1, z]*G[1, 1, 0, 0, 0, zz] + 
  4*G[0, 0, zz, z]*G[1, 1, 0, 0, 0, zz] + 4*G[0, 1, zz, z]*
   G[1, 1, 0, 0, 0, zz] + 4*G[0, zz, 1, z]*G[1, 1, 0, 0, 0, zz] - 
  8*G[0, zz, zz, z]*G[1, 1, 0, 0, 0, zz] + 
  4*G[1, 0, 1, z]*G[1, 1, 0, 0, 0, zz] - 4*G[1, 0, zz, z]*
   G[1, 1, 0, 0, 0, zz] - 4*G[1, 1, zz, z]*G[1, 1, 0, 0, 0, zz] - 
  4*G[1, zz, 1, z]*G[1, 1, 0, 0, 0, zz] + 8*G[1, zz, zz, z]*
   G[1, 1, 0, 0, 0, zz] - 4*G[0, 1, 0, zz]*G[1, 1, 0, 0, 1, z] + 
  4*G[1, 1, 0, zz]*G[1, 1, 0, 0, 1, z] + 4*G[0, 0, 1, z]*
   G[1, 1, 0, 0, 1, zz] - 4*G[0, 0, zz, z]*G[1, 1, 0, 0, 1, zz] + 
  4*G[0, 1, 0, z]*G[1, 1, 0, 0, 1, zz] + 4*G[0, 1, 1, z]*
   G[1, 1, 0, 0, 1, zz] - 4*G[0, 1, zz, z]*G[1, 1, 0, 0, 1, zz] - 
  4*G[0, zz, 0, z]*G[1, 1, 0, 0, 1, zz] - 8*G[0, zz, 1, z]*
   G[1, 1, 0, 0, 1, zz] + 8*G[0, zz, zz, z]*G[1, 1, 0, 0, 1, zz] - 
  4*G[1, 0, 1, z]*G[1, 1, 0, 0, 1, zz] + 4*G[1, 0, zz, z]*
   G[1, 1, 0, 0, 1, zz] - 4*G[1, 1, 0, z]*G[1, 1, 0, 0, 1, zz] - 
  4*G[1, 1, 1, z]*G[1, 1, 0, 0, 1, zz] + 4*G[1, 1, zz, z]*
   G[1, 1, 0, 0, 1, zz] + 4*G[1, zz, 0, z]*G[1, 1, 0, 0, 1, zz] + 
  8*G[1, zz, 1, z]*G[1, 1, 0, 0, 1, zz] - 8*G[1, zz, zz, z]*
   G[1, 1, 0, 0, 1, zz] + 4*G[0, 0, 1, zz]*G[1, 1, 0, 1, 0, z] - 
  4*G[0, 1, 1, zz]*G[1, 1, 0, 1, 0, z] - 4*G[1, 0, 1, zz]*
   G[1, 1, 0, 1, 0, z] + 4*G[1, 1, 1, zz]*G[1, 1, 0, 1, 0, z] - 
  4*G[0, 0, 1, z]*G[1, 1, 0, 1, 0, zz] + 4*G[0, 0, zz, z]*
   G[1, 1, 0, 1, 0, zz] - 4*G[0, 1, 0, z]*G[1, 1, 0, 1, 0, zz] + 
  4*G[0, 1, zz, z]*G[1, 1, 0, 1, 0, zz] + 4*G[0, zz, 0, z]*
   G[1, 1, 0, 1, 0, zz] + 4*G[0, zz, 1, z]*G[1, 1, 0, 1, 0, zz] - 
  8*G[0, zz, zz, z]*G[1, 1, 0, 1, 0, zz] + 
  4*G[1, 0, 1, z]*G[1, 1, 0, 1, 0, zz] - 4*G[1, 0, zz, z]*
   G[1, 1, 0, 1, 0, zz] + 4*G[1, 1, 0, z]*G[1, 1, 0, 1, 0, zz] - 
  4*G[1, 1, zz, z]*G[1, 1, 0, 1, 0, zz] - 4*G[1, zz, 0, z]*
   G[1, 1, 0, 1, 0, zz] - 4*G[1, zz, 1, z]*G[1, 1, 0, 1, 0, zz] + 
  8*G[1, zz, zz, z]*G[1, 1, 0, 1, 0, zz] + 
  4*G[0, 0, 0, zz]*G[1, 1, 0, 1, 1, z] + 4*G[0, 0, 1, zz]*
   G[1, 1, 0, 1, 1, z] - 4*G[1, 0, 0, zz]*G[1, 1, 0, 1, 1, z] - 
  4*G[1, 0, 1, zz]*G[1, 1, 0, 1, 1, z] + 4*G[0, 1, 1, zz]*
   G[1, 1, 0, zz, 0, z] - 4*G[1, 1, 0, zz]*G[1, 1, 0, zz, 0, z] - 
  4*G[0, 0, 1, zz]*G[1, 1, 0, zz, 1, z] + 4*G[1, 0, 0, zz]*
   G[1, 1, 0, zz, 1, z] - 4*G[0, 1, 1, zz]*G[1, 1, 1, 0, 0, z] + 
  4*G[1, 1, 1, zz]*G[1, 1, 1, 0, 0, z] - 4*G[0, 0, 1, z]*
   G[1, 1, 1, 0, 0, zz] + 4*G[0, 0, zz, z]*G[1, 1, 1, 0, 0, zz] - 
  4*G[0, 1, 0, z]*G[1, 1, 1, 0, 0, zz] - 4*G[0, 1, 1, z]*
   G[1, 1, 1, 0, 0, zz] + 4*G[0, 1, zz, z]*G[1, 1, 1, 0, 0, zz] + 
  4*G[0, zz, 0, z]*G[1, 1, 1, 0, 0, zz] + 8*G[0, zz, 1, z]*
   G[1, 1, 1, 0, 0, zz] - 8*G[0, zz, zz, z]*G[1, 1, 1, 0, 0, zz] + 
  4*G[1, 0, 1, z]*G[1, 1, 1, 0, 0, zz] - 4*G[1, 0, zz, z]*
   G[1, 1, 1, 0, 0, zz] + 4*G[1, 1, 0, z]*G[1, 1, 1, 0, 0, zz] + 
  4*G[1, 1, 1, z]*G[1, 1, 1, 0, 0, zz] - 4*G[1, 1, zz, z]*
   G[1, 1, 1, 0, 0, zz] - 4*G[1, zz, 0, z]*G[1, 1, 1, 0, 0, zz] - 
  8*G[1, zz, 1, z]*G[1, 1, 1, 0, 0, zz] + 8*G[1, zz, zz, z]*
   G[1, 1, 1, 0, 0, zz] + 4*G[0, 0, 1, zz]*G[1, 1, 1, 0, 1, z] - 
  4*G[1, 0, 1, zz]*G[1, 1, 1, 0, 1, z] - 4*G[0, 1, 0, z]*
   G[1, 1, 1, 0, 1, zz] + 4*G[0, zz, 0, z]*G[1, 1, 1, 0, 1, zz] + 
  4*G[1, 1, 0, z]*G[1, 1, 1, 0, 1, zz] - 4*G[1, zz, 0, z]*
   G[1, 1, 1, 0, 1, zz] + 4*G[0, 1, 1, zz]*G[1, 1, 1, zz, 0, z] - 
  4*G[1, 1, 0, zz]*G[1, 1, 1, zz, 0, z] - 4*G[0, 0, 1, zz]*
   G[1, 1, 1, zz, 1, z] + 4*G[1, 0, 0, zz]*G[1, 1, 1, zz, 1, z] + 
  4*G[0, 1, 1, zz]*G[1, 1, zz, 0, 0, z] - 4*G[1, 0, 1, zz]*
   G[1, 1, zz, 0, 0, z] - 4*G[1, 1, 0, zz]*G[1, 1, zz, 0, 0, z] - 
  4*G[1, 1, 1, zz]*G[1, 1, zz, 0, 0, z] - 4*G[0, 0, 1, zz]*
   G[1, 1, zz, 0, 1, z] + 4*G[0, 1, 0, zz]*G[1, 1, zz, 0, 1, z] + 
  4*G[0, 1, 1, zz]*G[1, 1, zz, 0, 1, z] + 4*G[1, 0, 0, zz]*
   G[1, 1, zz, 0, 1, z] + 4*G[1, 0, 1, zz]*G[1, 1, zz, 0, 1, z] - 
  4*G[1, 1, 0, zz]*G[1, 1, zz, 0, 1, z] - 4*G[0, 0, 1, zz]*
   G[1, 1, zz, 1, 0, z] + 4*G[0, 1, 0, zz]*G[1, 1, zz, 1, 0, z] + 
  4*G[0, 1, 1, zz]*G[1, 1, zz, 1, 0, z] + 4*G[1, 0, 0, zz]*
   G[1, 1, zz, 1, 0, z] + 4*G[1, 0, 1, zz]*G[1, 1, zz, 1, 0, z] - 
  4*G[1, 1, 0, zz]*G[1, 1, zz, 1, 0, z] - 4*G[0, 0, 0, zz]*
   G[1, 1, zz, 1, 1, z] - 4*G[0, 0, 1, zz]*G[1, 1, zz, 1, 1, z] - 
  4*G[0, 1, 0, zz]*G[1, 1, zz, 1, 1, z] + 4*G[1, 0, 0, zz]*
   G[1, 1, zz, 1, 1, z] - 8*G[0, 1, 1, zz]*G[1, 1, zz, zz, 0, z] + 
  8*G[1, 1, 0, zz]*G[1, 1, zz, zz, 0, z] + 
  8*G[0, 0, 1, zz]*G[1, 1, zz, zz, 1, z] - 
  8*G[1, 0, 0, zz]*G[1, 1, zz, zz, 1, z] - 
  4*G[1, 0, 1, zz]*G[1, zz, 0, 0, 0, z] - 4*G[1, 1, 1, zz]*
   G[1, zz, 0, 0, 0, z] + 4*G[0, 1, 0, zz]*G[1, zz, 0, 0, 1, z] + 
  4*G[0, 1, 1, zz]*G[1, zz, 0, 0, 1, z] + 4*G[1, 0, 1, zz]*
   G[1, zz, 0, 0, 1, z] - 4*G[1, 1, 0, zz]*G[1, zz, 0, 0, 1, z] - 
  4*G[0, 0, 1, zz]*G[1, zz, 0, 1, 0, z] + 8*G[0, 1, 0, zz]*
   G[1, zz, 0, 1, 0, z] + 4*G[0, 1, 1, zz]*G[1, zz, 0, 1, 0, z] + 
  4*G[1, 0, 0, zz]*G[1, zz, 0, 1, 0, z] + 4*G[1, 0, 1, zz]*
   G[1, zz, 0, 1, 0, z] - 4*G[1, 1, 0, zz]*G[1, zz, 0, 1, 0, z] - 
  4*G[1, 1, 1, zz]*G[1, zz, 0, 1, 0, z] - 8*G[0, 0, 0, zz]*
   G[1, zz, 0, 1, 1, z] - 4*G[0, 0, 1, zz]*G[1, zz, 0, 1, 1, z] - 
  4*G[0, 1, 0, zz]*G[1, zz, 0, 1, 1, z] + 4*G[1, 0, 0, zz]*
   G[1, zz, 0, 1, 1, z] + 4*G[1, 0, 1, zz]*G[1, zz, 0, 1, 1, z] - 
  8*G[0, 1, 1, zz]*G[1, zz, 0, zz, 0, z] + 
  8*G[1, 1, 0, zz]*G[1, zz, 0, zz, 0, z] + 
  8*G[0, 0, 1, zz]*G[1, zz, 0, zz, 1, z] - 
  8*G[1, 0, 0, zz]*G[1, zz, 0, zz, 1, z] + 
  4*G[0, 1, 0, zz]*G[1, zz, 1, 0, 0, z] + 4*G[0, 1, 1, zz]*
   G[1, zz, 1, 0, 0, z] - 4*G[1, 0, 1, zz]*G[1, zz, 1, 0, 0, z] - 
  4*G[1, 1, 0, zz]*G[1, zz, 1, 0, 0, z] - 8*G[1, 1, 1, zz]*
   G[1, zz, 1, 0, 0, z] - 4*G[0, 0, 0, zz]*G[1, zz, 1, 0, 1, z] - 
  4*G[0, 0, 1, zz]*G[1, zz, 1, 0, 1, z] + 4*G[0, 1, 0, zz]*
   G[1, zz, 1, 0, 1, z] + 4*G[0, 1, 1, zz]*G[1, zz, 1, 0, 1, z] + 
  4*G[1, 0, 0, zz]*G[1, zz, 1, 0, 1, z] + 8*G[1, 0, 1, zz]*
   G[1, zz, 1, 0, 1, z] - 4*G[1, 1, 0, zz]*G[1, zz, 1, 0, 1, z] - 
  4*G[0, 0, 1, zz]*G[1, zz, 1, 1, 0, z] + 4*G[0, 1, 0, zz]*
   G[1, zz, 1, 1, 0, z] + 4*G[1, 0, 0, zz]*G[1, zz, 1, 1, 0, z] + 
  4*G[1, 0, 1, zz]*G[1, zz, 1, 1, 0, z] - 4*G[0, 0, 0, zz]*
   G[1, zz, 1, 1, 1, z] - 4*G[0, 1, 0, zz]*G[1, zz, 1, 1, 1, z] - 
  8*G[0, 1, 1, zz]*G[1, zz, 1, zz, 0, z] + 
  8*G[1, 1, 0, zz]*G[1, zz, 1, zz, 0, z] + 
  8*G[0, 0, 1, zz]*G[1, zz, 1, zz, 1, z] - 
  8*G[1, 0, 0, zz]*G[1, zz, 1, zz, 1, z] - 
  8*G[0, 1, 1, zz]*G[1, zz, zz, 0, 0, z] + 
  8*G[1, 0, 1, zz]*G[1, zz, zz, 0, 0, z] + 
  8*G[1, 1, 0, zz]*G[1, zz, zz, 0, 0, z] + 
  8*G[1, 1, 1, zz]*G[1, zz, zz, 0, 0, z] + 
  8*G[0, 0, 1, zz]*G[1, zz, zz, 0, 1, z] - 
  8*G[0, 1, 0, zz]*G[1, zz, zz, 0, 1, z] - 
  8*G[0, 1, 1, zz]*G[1, zz, zz, 0, 1, z] - 
  8*G[1, 0, 0, zz]*G[1, zz, zz, 0, 1, z] - 
  8*G[1, 0, 1, zz]*G[1, zz, zz, 0, 1, z] + 
  8*G[1, 1, 0, zz]*G[1, zz, zz, 0, 1, z] + 
  8*G[0, 0, 1, zz]*G[1, zz, zz, 1, 0, z] - 
  8*G[0, 1, 0, zz]*G[1, zz, zz, 1, 0, z] - 
  8*G[0, 1, 1, zz]*G[1, zz, zz, 1, 0, z] - 
  8*G[1, 0, 0, zz]*G[1, zz, zz, 1, 0, z] - 
  8*G[1, 0, 1, zz]*G[1, zz, zz, 1, 0, z] + 
  8*G[1, 1, 0, zz]*G[1, zz, zz, 1, 0, z] + 
  8*G[0, 0, 0, zz]*G[1, zz, zz, 1, 1, z] + 
  8*G[0, 0, 1, zz]*G[1, zz, zz, 1, 1, z] + 
  8*G[0, 1, 0, zz]*G[1, zz, zz, 1, 1, z] - 
  8*G[1, 0, 0, zz]*G[1, zz, zz, 1, 1, z] + 16*G[0, 1, 1, zz]*
   G[1, zz, zz, zz, 0, z] - 16*G[1, 1, 0, zz]*G[1, zz, zz, zz, 0, z] - 
  16*G[0, 0, 1, zz]*G[1, zz, zz, zz, 1, z] + 
  16*G[1, 0, 0, zz]*G[1, zz, zz, zz, 1, z] + 
  4*G[0, 1, zz]*G[0, 0, 0, 1, 0, 0, z] - 
  4*G[1, 1, zz]*G[0, 0, 0, 1, 0, 0, z] + 
  4*G[0, 1, z]*G[0, 0, 0, 1, 0, 1, zz] - 
  4*G[0, zz, z]*G[0, 0, 0, 1, 0, 1, zz] - 
  4*G[1, 1, z]*G[0, 0, 0, 1, 0, 1, zz] + 
  4*G[1, zz, z]*G[0, 0, 0, 1, 0, 1, zz] - 
  4*G[0, 0, zz]*G[0, 0, 0, 1, 1, 0, z] + 
  4*G[1, 0, zz]*G[0, 0, 0, 1, 1, 0, z] + 
  4*G[0, 1, z]*G[0, 0, 0, 1, 1, 1, zz] - 
  4*G[0, zz, z]*G[0, 0, 0, 1, 1, 1, zz] - 
  4*G[1, 1, z]*G[0, 0, 0, 1, 1, 1, zz] + 
  4*G[1, zz, z]*G[0, 0, 0, 1, 1, 1, zz] + 
  4*G[1, 1, zz]*G[0, 0, 0, zz, 0, 0, z] - 
  4*G[0, 1, zz]*G[0, 0, 0, zz, 0, 1, z] - 
  4*G[1, 0, zz]*G[0, 0, 0, zz, 1, 0, z] + 
  4*G[0, 0, zz]*G[0, 0, 0, zz, 1, 1, z] + 
  4*G[0, 1, zz]*G[0, 0, 1, 0, 0, 0, z] - 
  4*G[1, 1, zz]*G[0, 0, 1, 0, 0, 0, z] + 
  4*G[0, 1, zz]*G[0, 0, 1, 0, 0, 1, z] - 
  4*G[1, 1, zz]*G[0, 0, 1, 0, 0, 1, z] - 
  4*G[0, 0, zz]*G[0, 0, 1, 0, 1, 0, z] + 
  4*G[0, 1, zz]*G[0, 0, 1, 0, 1, 0, z] + 
  4*G[1, 0, zz]*G[0, 0, 1, 0, 1, 0, z] - 
  4*G[1, 1, zz]*G[0, 0, 1, 0, 1, 0, z] - 
  4*G[0, 1, z]*G[0, 0, 1, 0, 1, 0, zz] + 
  4*G[0, zz, z]*G[0, 0, 1, 0, 1, 0, zz] + 
  4*G[1, 1, z]*G[0, 0, 1, 0, 1, 0, zz] - 
  4*G[1, zz, z]*G[0, 0, 1, 0, 1, 0, zz] + 
  4*G[0, 1, z]*G[0, 0, 1, 0, 1, 1, zz] - 
  4*G[0, zz, z]*G[0, 0, 1, 0, 1, 1, zz] - 
  4*G[1, 1, z]*G[0, 0, 1, 0, 1, 1, zz] + 
  4*G[1, zz, z]*G[0, 0, 1, 0, 1, 1, zz] - 
  4*G[0, 0, zz]*G[0, 0, 1, 1, 0, 1, z] + 
  4*G[1, 0, zz]*G[0, 0, 1, 1, 0, 1, z] - 
  4*G[0, 1, z]*G[0, 0, 1, 1, 0, 1, zz] + 
  4*G[0, zz, z]*G[0, 0, 1, 1, 0, 1, zz] + 
  4*G[1, 1, z]*G[0, 0, 1, 1, 0, 1, zz] - 
  4*G[1, zz, z]*G[0, 0, 1, 1, 0, 1, zz] - 
  4*G[0, 0, zz]*G[0, 0, 1, 1, 1, 0, z] + 
  4*G[1, 0, zz]*G[0, 0, 1, 1, 1, 0, z] - 
  4*G[0, 1, z]*G[0, 0, 1, 1, 1, 0, zz] + 
  4*G[0, zz, z]*G[0, 0, 1, 1, 1, 0, zz] + 
  4*G[1, 1, z]*G[0, 0, 1, 1, 1, 0, zz] - 
  4*G[1, zz, z]*G[0, 0, 1, 1, 1, 0, zz] + 
  4*G[1, 1, zz]*G[0, 0, 1, zz, 0, 0, z] - 
  4*G[0, 1, zz]*G[0, 0, 1, zz, 0, 1, z] - 
  4*G[1, 0, zz]*G[0, 0, 1, zz, 1, 0, z] + 
  4*G[0, 0, zz]*G[0, 0, 1, zz, 1, 1, z] + 
  4*G[1, 1, zz]*G[0, 0, zz, 0, 0, 0, z] - 
  4*G[0, 1, zz]*G[0, 0, zz, 0, 0, 1, z] + 
  4*G[1, 0, zz]*G[0, 0, zz, 0, 0, 1, z] + 
  4*G[1, 1, zz]*G[0, 0, zz, 0, 0, 1, z] - 
  4*G[0, 1, zz]*G[0, 0, zz, 0, 1, 0, z] - 
  4*G[1, 0, zz]*G[0, 0, zz, 0, 1, 0, z] + 
  4*G[1, 1, zz]*G[0, 0, zz, 0, 1, 0, z] + 
  4*G[0, 0, zz]*G[0, 0, zz, 0, 1, 1, z] - 
  4*G[0, 1, zz]*G[0, 0, zz, 0, 1, 1, z] - 
  4*G[1, 0, zz]*G[0, 0, zz, 0, 1, 1, z] - 
  4*G[0, 1, zz]*G[0, 0, zz, 1, 0, 0, z] - 
  4*G[1, 0, zz]*G[0, 0, zz, 1, 0, 0, z] + 
  4*G[1, 1, zz]*G[0, 0, zz, 1, 0, 0, z] + 
  4*G[0, 0, zz]*G[0, 0, zz, 1, 0, 1, z] - 
  4*G[0, 1, zz]*G[0, 0, zz, 1, 0, 1, z] - 
  4*G[1, 0, zz]*G[0, 0, zz, 1, 0, 1, z] + 
  4*G[0, 0, zz]*G[0, 0, zz, 1, 1, 0, z] + 
  4*G[0, 1, zz]*G[0, 0, zz, 1, 1, 0, z] - 
  4*G[1, 0, zz]*G[0, 0, zz, 1, 1, 0, z] + 
  4*G[0, 0, zz]*G[0, 0, zz, 1, 1, 1, z] - 
  8*G[1, 1, zz]*G[0, 0, zz, zz, 0, 0, z] + 
  8*G[0, 1, zz]*G[0, 0, zz, zz, 0, 1, z] + 
  8*G[1, 0, zz]*G[0, 0, zz, zz, 1, 0, z] - 
  8*G[0, 0, zz]*G[0, 0, zz, zz, 1, 1, z] + 
  4*G[0, 1, zz]*G[0, 1, 0, 0, 0, 1, z] - 
  4*G[1, 1, zz]*G[0, 1, 0, 0, 0, 1, z] - 
  4*G[0, 1, z]*G[0, 1, 0, 0, 0, 1, zz] + 
  4*G[0, zz, z]*G[0, 1, 0, 0, 0, 1, zz] + 
  4*G[1, 1, z]*G[0, 1, 0, 0, 0, 1, zz] - 
  4*G[1, zz, z]*G[0, 1, 0, 0, 0, 1, zz] + 
  4*G[0, 1, zz]*G[0, 1, 0, 0, 1, 0, z] - 
  4*G[1, 1, zz]*G[0, 1, 0, 0, 1, 0, z] - 
  4*G[0, 1, z]*G[0, 1, 0, 0, 1, 0, zz] + 
  4*G[1, 1, z]*G[0, 1, 0, 0, 1, 0, zz] - 
  4*G[0, zz, z]*G[0, 1, 0, 0, 1, 1, zz] + 
  4*G[1, zz, z]*G[0, 1, 0, 0, 1, 1, zz] + 
  4*G[0, 1, z]*G[0, 1, 0, 1, 0, 0, zz] - 
  4*G[0, zz, z]*G[0, 1, 0, 1, 0, 0, zz] - 
  4*G[1, 1, z]*G[0, 1, 0, 1, 0, 0, zz] + 
  4*G[1, zz, z]*G[0, 1, 0, 1, 0, 0, zz] - 
  4*G[0, 0, zz]*G[0, 1, 0, 1, 0, 1, z] + 
  4*G[0, 1, zz]*G[0, 1, 0, 1, 0, 1, z] + 
  4*G[1, 0, zz]*G[0, 1, 0, 1, 0, 1, z] - 
  4*G[1, 1, zz]*G[0, 1, 0, 1, 0, 1, z] - 
  4*G[0, 1, z]*G[0, 1, 0, 1, 0, 1, zz] + 
  4*G[0, zz, z]*G[0, 1, 0, 1, 0, 1, zz] + 
  4*G[1, 1, z]*G[0, 1, 0, 1, 0, 1, zz] - 
  4*G[1, zz, z]*G[0, 1, 0, 1, 0, 1, zz] - 
  4*G[0, 0, zz]*G[0, 1, 0, 1, 1, 0, z] + 
  4*G[1, 0, zz]*G[0, 1, 0, 1, 1, 0, z] + 
  4*G[0, zz, z]*G[0, 1, 0, 1, 1, 0, zz] - 
  4*G[1, zz, z]*G[0, 1, 0, 1, 1, 0, zz] - 
  4*G[0, 0, zz]*G[0, 1, 0, 1, 1, 1, z] + 
  4*G[1, 0, zz]*G[0, 1, 0, 1, 1, 1, z] + 
  4*G[0, zz, z]*G[0, 1, 0, 1, 1, 1, zz] - 
  4*G[1, zz, z]*G[0, 1, 0, 1, 1, 1, zz] + 
  4*G[1, 1, zz]*G[0, 1, 0, zz, 0, 0, z] - 
  4*G[0, 1, zz]*G[0, 1, 0, zz, 0, 1, z] - 
  4*G[1, 0, zz]*G[0, 1, 0, zz, 1, 0, z] + 
  4*G[0, 0, zz]*G[0, 1, 0, zz, 1, 1, z] + 
  4*G[0, 1, z]*G[0, 1, 1, 0, 0, 0, zz] - 
  4*G[1, 1, z]*G[0, 1, 1, 0, 0, 0, zz] + 
  4*G[0, 1, zz]*G[0, 1, 1, 0, 0, 1, z] - 
  4*G[1, 1, zz]*G[0, 1, 1, 0, 0, 1, z] + 
  4*G[0, zz, z]*G[0, 1, 1, 0, 0, 1, zz] - 
  4*G[1, zz, z]*G[0, 1, 1, 0, 0, 1, zz] + 
  4*G[0, 1, z]*G[0, 1, 1, 0, 1, 0, zz] - 
  4*G[0, zz, z]*G[0, 1, 1, 0, 1, 0, zz] - 
  4*G[1, 1, z]*G[0, 1, 1, 0, 1, 0, zz] + 
  4*G[1, zz, z]*G[0, 1, 1, 0, 1, 0, zz] - 
  4*G[0, 0, zz]*G[0, 1, 1, 0, 1, 1, z] + 
  4*G[1, 0, zz]*G[0, 1, 1, 0, 1, 1, z] - 
  4*G[0, zz, z]*G[0, 1, 1, 1, 0, 0, zz] + 
  4*G[1, zz, z]*G[0, 1, 1, 1, 0, 0, zz] - 
  4*G[0, zz, z]*G[0, 1, 1, 1, 0, 1, zz] + 
  4*G[1, zz, z]*G[0, 1, 1, 1, 0, 1, zz] + 
  4*G[1, 1, zz]*G[0, 1, 1, zz, 0, 0, z] - 
  4*G[0, 1, zz]*G[0, 1, 1, zz, 0, 1, z] - 
  4*G[1, 0, zz]*G[0, 1, 1, zz, 1, 0, z] + 
  4*G[0, 0, zz]*G[0, 1, 1, zz, 1, 1, z] + 
  4*G[1, 1, zz]*G[0, 1, zz, 0, 0, 0, z] - 
  4*G[0, 1, zz]*G[0, 1, zz, 0, 0, 1, z] + 
  4*G[1, 0, zz]*G[0, 1, zz, 0, 0, 1, z] + 
  4*G[1, 1, zz]*G[0, 1, zz, 0, 0, 1, z] - 
  4*G[0, 1, zz]*G[0, 1, zz, 0, 1, 0, z] - 
  4*G[1, 0, zz]*G[0, 1, zz, 0, 1, 0, z] + 
  4*G[1, 1, zz]*G[0, 1, zz, 0, 1, 0, z] + 
  4*G[0, 0, zz]*G[0, 1, zz, 0, 1, 1, z] - 
  4*G[0, 1, zz]*G[0, 1, zz, 0, 1, 1, z] - 
  4*G[1, 0, zz]*G[0, 1, zz, 0, 1, 1, z] - 
  4*G[0, 1, zz]*G[0, 1, zz, 1, 0, 0, z] - 
  4*G[1, 0, zz]*G[0, 1, zz, 1, 0, 0, z] + 
  4*G[1, 1, zz]*G[0, 1, zz, 1, 0, 0, z] + 
  4*G[0, 0, zz]*G[0, 1, zz, 1, 0, 1, z] - 
  4*G[0, 1, zz]*G[0, 1, zz, 1, 0, 1, z] - 
  4*G[1, 0, zz]*G[0, 1, zz, 1, 0, 1, z] + 
  4*G[0, 0, zz]*G[0, 1, zz, 1, 1, 0, z] + 
  4*G[0, 1, zz]*G[0, 1, zz, 1, 1, 0, z] - 
  4*G[1, 0, zz]*G[0, 1, zz, 1, 1, 0, z] + 
  4*G[0, 0, zz]*G[0, 1, zz, 1, 1, 1, z] - 
  8*G[1, 1, zz]*G[0, 1, zz, zz, 0, 0, z] + 
  8*G[0, 1, zz]*G[0, 1, zz, zz, 0, 1, z] + 
  8*G[1, 0, zz]*G[0, 1, zz, zz, 1, 0, z] - 
  8*G[0, 0, zz]*G[0, 1, zz, zz, 1, 1, z] + 
  4*G[1, 0, zz]*G[0, zz, 0, 0, 0, 1, z] + 
  4*G[1, 1, zz]*G[0, zz, 0, 0, 0, 1, z] - 
  4*G[0, 1, zz]*G[0, zz, 0, 0, 1, 0, z] + 
  4*G[1, 1, zz]*G[0, zz, 0, 0, 1, 0, z] - 
  4*G[0, 1, zz]*G[0, zz, 0, 0, 1, 1, z] - 
  4*G[1, 0, zz]*G[0, zz, 0, 0, 1, 1, z] - 
  8*G[0, 1, zz]*G[0, zz, 0, 1, 0, 0, z] - 
  4*G[1, 0, zz]*G[0, zz, 0, 1, 0, 0, z] + 
  4*G[1, 1, zz]*G[0, zz, 0, 1, 0, 0, z] + 
  4*G[0, 0, zz]*G[0, zz, 0, 1, 0, 1, z] - 
  4*G[0, 1, zz]*G[0, zz, 0, 1, 0, 1, z] - 
  4*G[1, 0, zz]*G[0, zz, 0, 1, 0, 1, z] + 
  4*G[1, 1, zz]*G[0, zz, 0, 1, 0, 1, z] + 
  8*G[0, 0, zz]*G[0, zz, 0, 1, 1, 0, z] + 
  4*G[0, 1, zz]*G[0, zz, 0, 1, 1, 0, z] - 
  4*G[1, 0, zz]*G[0, zz, 0, 1, 1, 0, z] + 
  4*G[0, 0, zz]*G[0, zz, 0, 1, 1, 1, z] - 
  4*G[1, 0, zz]*G[0, zz, 0, 1, 1, 1, z] - 
  8*G[1, 1, zz]*G[0, zz, 0, zz, 0, 0, z] + 
  8*G[0, 1, zz]*G[0, zz, 0, zz, 0, 1, z] + 
  8*G[1, 0, zz]*G[0, zz, 0, zz, 1, 0, z] - 
  8*G[0, 0, zz]*G[0, zz, 0, zz, 1, 1, z] - 
  4*G[0, 1, zz]*G[0, zz, 1, 0, 0, 0, z] + 
  4*G[1, 1, zz]*G[0, zz, 1, 0, 0, 0, z] - 
  4*G[0, 1, zz]*G[0, zz, 1, 0, 0, 1, z] + 
  4*G[1, 0, zz]*G[0, zz, 1, 0, 0, 1, z] + 
  8*G[1, 1, zz]*G[0, zz, 1, 0, 0, 1, z] + 
  4*G[0, 0, zz]*G[0, zz, 1, 0, 1, 0, z] - 
  4*G[0, 1, zz]*G[0, zz, 1, 0, 1, 0, z] - 
  4*G[1, 0, zz]*G[0, zz, 1, 0, 1, 0, z] + 
  4*G[1, 1, zz]*G[0, zz, 1, 0, 1, 0, z] + 
  4*G[0, 0, zz]*G[0, zz, 1, 0, 1, 1, z] - 
  4*G[0, 1, zz]*G[0, zz, 1, 0, 1, 1, z] - 
  8*G[1, 0, zz]*G[0, zz, 1, 0, 1, 1, z] - 
  4*G[0, 1, zz]*G[0, zz, 1, 1, 0, 0, z] - 
  4*G[1, 0, zz]*G[0, zz, 1, 1, 0, 0, z] + 
  4*G[0, 0, zz]*G[0, zz, 1, 1, 0, 1, z] - 
  4*G[1, 0, zz]*G[0, zz, 1, 1, 0, 1, z] + 
  4*G[0, 0, zz]*G[0, zz, 1, 1, 1, 0, z] + 
  4*G[0, 1, zz]*G[0, zz, 1, 1, 1, 0, z] - 
  8*G[1, 1, zz]*G[0, zz, 1, zz, 0, 0, z] + 
  8*G[0, 1, zz]*G[0, zz, 1, zz, 0, 1, z] + 
  8*G[1, 0, zz]*G[0, zz, 1, zz, 1, 0, z] - 
  8*G[0, 0, zz]*G[0, zz, 1, zz, 1, 1, z] - 
  8*G[1, 1, zz]*G[0, zz, zz, 0, 0, 0, z] + 
  8*G[0, 1, zz]*G[0, zz, zz, 0, 0, 1, z] - 
  8*G[1, 0, zz]*G[0, zz, zz, 0, 0, 1, z] - 
  8*G[1, 1, zz]*G[0, zz, zz, 0, 0, 1, z] + 
  8*G[0, 1, zz]*G[0, zz, zz, 0, 1, 0, z] + 
  8*G[1, 0, zz]*G[0, zz, zz, 0, 1, 0, z] - 
  8*G[1, 1, zz]*G[0, zz, zz, 0, 1, 0, z] - 
  8*G[0, 0, zz]*G[0, zz, zz, 0, 1, 1, z] + 
  8*G[0, 1, zz]*G[0, zz, zz, 0, 1, 1, z] + 
  8*G[1, 0, zz]*G[0, zz, zz, 0, 1, 1, z] + 
  8*G[0, 1, zz]*G[0, zz, zz, 1, 0, 0, z] + 
  8*G[1, 0, zz]*G[0, zz, zz, 1, 0, 0, z] - 
  8*G[1, 1, zz]*G[0, zz, zz, 1, 0, 0, z] - 
  8*G[0, 0, zz]*G[0, zz, zz, 1, 0, 1, z] + 
  8*G[0, 1, zz]*G[0, zz, zz, 1, 0, 1, z] + 
  8*G[1, 0, zz]*G[0, zz, zz, 1, 0, 1, z] - 
  8*G[0, 0, zz]*G[0, zz, zz, 1, 1, 0, z] - 
  8*G[0, 1, zz]*G[0, zz, zz, 1, 1, 0, z] + 
  8*G[1, 0, zz]*G[0, zz, zz, 1, 1, 0, z] - 
  8*G[0, 0, zz]*G[0, zz, zz, 1, 1, 1, z] + 
  16*G[1, 1, zz]*G[0, zz, zz, zz, 0, 0, z] - 
  16*G[0, 1, zz]*G[0, zz, zz, zz, 0, 1, z] - 
  16*G[1, 0, zz]*G[0, zz, zz, zz, 1, 0, z] + 
  16*G[0, 0, zz]*G[0, zz, zz, zz, 1, 1, z] - 
  4*G[0, zz, z]*G[1, 0, 0, 0, 1, 0, zz] + 
  4*G[1, zz, z]*G[1, 0, 0, 0, 1, 0, zz] - 
  4*G[0, zz, z]*G[1, 0, 0, 0, 1, 1, zz] + 
  4*G[1, zz, z]*G[1, 0, 0, 0, 1, 1, zz] - 
  4*G[0, 1, zz]*G[1, 0, 0, 1, 0, 0, z] + 
  4*G[1, 1, zz]*G[1, 0, 0, 1, 0, 0, z] - 
  4*G[0, 1, z]*G[1, 0, 0, 1, 0, 1, zz] + 
  4*G[0, zz, z]*G[1, 0, 0, 1, 0, 1, zz] + 
  4*G[1, 1, z]*G[1, 0, 0, 1, 0, 1, zz] - 
  4*G[1, zz, z]*G[1, 0, 0, 1, 0, 1, zz] + 
  4*G[0, 0, zz]*G[1, 0, 0, 1, 1, 0, z] - 
  4*G[1, 0, zz]*G[1, 0, 0, 1, 1, 0, z] + 
  4*G[0, zz, z]*G[1, 0, 0, 1, 1, 0, zz] - 
  4*G[1, zz, z]*G[1, 0, 0, 1, 1, 0, zz] - 
  4*G[0, 1, z]*G[1, 0, 0, 1, 1, 1, zz] + 
  8*G[0, zz, z]*G[1, 0, 0, 1, 1, 1, zz] + 
  4*G[1, 1, z]*G[1, 0, 0, 1, 1, 1, zz] - 
  8*G[1, zz, z]*G[1, 0, 0, 1, 1, 1, zz] - 
  4*G[1, 1, zz]*G[1, 0, 0, zz, 0, 0, z] + 
  4*G[0, 1, zz]*G[1, 0, 0, zz, 0, 1, z] + 
  4*G[1, 0, zz]*G[1, 0, 0, zz, 1, 0, z] - 
  4*G[0, 0, zz]*G[1, 0, 0, zz, 1, 1, z] - 
  4*G[0, 1, zz]*G[1, 0, 1, 0, 0, 0, z] + 
  4*G[1, 1, zz]*G[1, 0, 1, 0, 0, 0, z] + 
  4*G[0, zz, z]*G[1, 0, 1, 0, 0, 0, zz] - 
  4*G[1, zz, z]*G[1, 0, 1, 0, 0, 0, zz] - 
  4*G[0, 1, zz]*G[1, 0, 1, 0, 0, 1, z] + 
  4*G[1, 1, zz]*G[1, 0, 1, 0, 0, 1, z] + 
  4*G[0, zz, z]*G[1, 0, 1, 0, 0, 1, zz] - 
  4*G[1, zz, z]*G[1, 0, 1, 0, 0, 1, zz] + 
  4*G[0, 0, zz]*G[1, 0, 1, 0, 1, 0, z] - 
  4*G[0, 1, zz]*G[1, 0, 1, 0, 1, 0, z] - 
  4*G[1, 0, zz]*G[1, 0, 1, 0, 1, 0, z] + 
  4*G[1, 1, zz]*G[1, 0, 1, 0, 1, 0, z] + 
  4*G[0, 1, z]*G[1, 0, 1, 0, 1, 0, zz] - 
  4*G[0, zz, z]*G[1, 0, 1, 0, 1, 0, zz] - 
  4*G[1, 1, z]*G[1, 0, 1, 0, 1, 0, zz] + 
  4*G[1, zz, z]*G[1, 0, 1, 0, 1, 0, zz] - 
  4*G[0, 1, z]*G[1, 0, 1, 0, 1, 1, zz] + 
  4*G[0, zz, z]*G[1, 0, 1, 0, 1, 1, zz] + 
  4*G[1, 1, z]*G[1, 0, 1, 0, 1, 1, zz] - 
  4*G[1, zz, z]*G[1, 0, 1, 0, 1, 1, zz] - 
  4*G[0, zz, z]*G[1, 0, 1, 1, 0, 0, zz] + 
  4*G[1, zz, z]*G[1, 0, 1, 1, 0, 0, zz] + 
  4*G[0, 0, zz]*G[1, 0, 1, 1, 0, 1, z] - 
  4*G[1, 0, zz]*G[1, 0, 1, 1, 0, 1, z] + 
  4*G[0, 1, z]*G[1, 0, 1, 1, 0, 1, zz] - 
  8*G[0, zz, z]*G[1, 0, 1, 1, 0, 1, zz] - 
  4*G[1, 1, z]*G[1, 0, 1, 1, 0, 1, zz] + 
  8*G[1, zz, z]*G[1, 0, 1, 1, 0, 1, zz] + 
  4*G[0, 0, zz]*G[1, 0, 1, 1, 1, 0, z] - 
  4*G[1, 0, zz]*G[1, 0, 1, 1, 1, 0, z] + 
  4*G[0, 1, z]*G[1, 0, 1, 1, 1, 0, zz] - 
  4*G[0, zz, z]*G[1, 0, 1, 1, 1, 0, zz] - 
  4*G[1, 1, z]*G[1, 0, 1, 1, 1, 0, zz] + 
  4*G[1, zz, z]*G[1, 0, 1, 1, 1, 0, zz] - 
  4*G[1, 1, zz]*G[1, 0, 1, zz, 0, 0, z] + 
  4*G[0, 1, zz]*G[1, 0, 1, zz, 0, 1, z] + 
  4*G[1, 0, zz]*G[1, 0, 1, zz, 1, 0, z] - 
  4*G[0, 0, zz]*G[1, 0, 1, zz, 1, 1, z] - 
  4*G[1, 1, zz]*G[1, 0, zz, 0, 0, 0, z] + 
  4*G[0, 1, zz]*G[1, 0, zz, 0, 0, 1, z] - 
  4*G[1, 0, zz]*G[1, 0, zz, 0, 0, 1, z] - 
  4*G[1, 1, zz]*G[1, 0, zz, 0, 0, 1, z] + 
  4*G[0, 1, zz]*G[1, 0, zz, 0, 1, 0, z] + 
  4*G[1, 0, zz]*G[1, 0, zz, 0, 1, 0, z] - 
  4*G[1, 1, zz]*G[1, 0, zz, 0, 1, 0, z] - 
  4*G[0, 0, zz]*G[1, 0, zz, 0, 1, 1, z] + 
  4*G[0, 1, zz]*G[1, 0, zz, 0, 1, 1, z] + 
  4*G[1, 0, zz]*G[1, 0, zz, 0, 1, 1, z] + 
  4*G[0, 1, zz]*G[1, 0, zz, 1, 0, 0, z] + 
  4*G[1, 0, zz]*G[1, 0, zz, 1, 0, 0, z] - 
  4*G[1, 1, zz]*G[1, 0, zz, 1, 0, 0, z] - 
  4*G[0, 0, zz]*G[1, 0, zz, 1, 0, 1, z] + 
  4*G[0, 1, zz]*G[1, 0, zz, 1, 0, 1, z] + 
  4*G[1, 0, zz]*G[1, 0, zz, 1, 0, 1, z] - 
  4*G[0, 0, zz]*G[1, 0, zz, 1, 1, 0, z] - 
  4*G[0, 1, zz]*G[1, 0, zz, 1, 1, 0, z] + 
  4*G[1, 0, zz]*G[1, 0, zz, 1, 1, 0, z] - 
  4*G[0, 0, zz]*G[1, 0, zz, 1, 1, 1, z] + 
  8*G[1, 1, zz]*G[1, 0, zz, zz, 0, 0, z] - 
  8*G[0, 1, zz]*G[1, 0, zz, zz, 0, 1, z] - 
  8*G[1, 0, zz]*G[1, 0, zz, zz, 1, 0, z] + 
  8*G[0, 0, zz]*G[1, 0, zz, zz, 1, 1, z] - 
  4*G[0, 1, zz]*G[1, 1, 0, 0, 0, 1, z] + 
  4*G[1, 1, zz]*G[1, 1, 0, 0, 0, 1, z] + 
  4*G[0, 1, z]*G[1, 1, 0, 0, 0, 1, zz] - 
  4*G[0, zz, z]*G[1, 1, 0, 0, 0, 1, zz] - 
  4*G[1, 1, z]*G[1, 1, 0, 0, 0, 1, zz] + 
  4*G[1, zz, z]*G[1, 1, 0, 0, 0, 1, zz] - 
  4*G[0, 1, zz]*G[1, 1, 0, 0, 1, 0, z] + 
  4*G[1, 1, zz]*G[1, 1, 0, 0, 1, 0, z] + 
  4*G[0, 1, z]*G[1, 1, 0, 0, 1, 0, zz] - 
  4*G[0, zz, z]*G[1, 1, 0, 0, 1, 0, zz] - 
  4*G[1, 1, z]*G[1, 1, 0, 0, 1, 0, zz] + 
  4*G[1, zz, z]*G[1, 1, 0, 0, 1, 0, zz] - 
  4*G[0, 1, z]*G[1, 1, 0, 1, 0, 0, zz] + 
  4*G[0, zz, z]*G[1, 1, 0, 1, 0, 0, zz] + 
  4*G[1, 1, z]*G[1, 1, 0, 1, 0, 0, zz] - 
  4*G[1, zz, z]*G[1, 1, 0, 1, 0, 0, zz] + 
  4*G[0, 0, zz]*G[1, 1, 0, 1, 0, 1, z] - 
  4*G[0, 1, zz]*G[1, 1, 0, 1, 0, 1, z] - 
  4*G[1, 0, zz]*G[1, 1, 0, 1, 0, 1, z] + 
  4*G[1, 1, zz]*G[1, 1, 0, 1, 0, 1, z] + 
  4*G[0, 1, z]*G[1, 1, 0, 1, 0, 1, zz] - 
  4*G[0, zz, z]*G[1, 1, 0, 1, 0, 1, zz] - 
  4*G[1, 1, z]*G[1, 1, 0, 1, 0, 1, zz] + 
  4*G[1, zz, z]*G[1, 1, 0, 1, 0, 1, zz] + 
  4*G[0, 0, zz]*G[1, 1, 0, 1, 1, 0, z] - 
  4*G[1, 0, zz]*G[1, 1, 0, 1, 1, 0, z] + 
  4*G[0, 0, zz]*G[1, 1, 0, 1, 1, 1, z] - 
  4*G[1, 0, zz]*G[1, 1, 0, 1, 1, 1, z] - 
  4*G[1, 1, zz]*G[1, 1, 0, zz, 0, 0, z] + 
  4*G[0, 1, zz]*G[1, 1, 0, zz, 0, 1, z] + 
  4*G[1, 0, zz]*G[1, 1, 0, zz, 1, 0, z] - 
  4*G[0, 0, zz]*G[1, 1, 0, zz, 1, 1, z] - 
  4*G[0, 1, z]*G[1, 1, 1, 0, 0, 0, zz] + 
  4*G[0, zz, z]*G[1, 1, 1, 0, 0, 0, zz] + 
  4*G[1, 1, z]*G[1, 1, 1, 0, 0, 0, zz] - 
  4*G[1, zz, z]*G[1, 1, 1, 0, 0, 0, zz] - 
  4*G[0, 1, zz]*G[1, 1, 1, 0, 0, 1, z] + 
  4*G[1, 1, zz]*G[1, 1, 1, 0, 0, 1, z] - 
  4*G[0, 1, z]*G[1, 1, 1, 0, 1, 0, zz] + 
  4*G[0, zz, z]*G[1, 1, 1, 0, 1, 0, zz] + 
  4*G[1, 1, z]*G[1, 1, 1, 0, 1, 0, zz] - 
  4*G[1, zz, z]*G[1, 1, 1, 0, 1, 0, zz] + 
  4*G[0, 0, zz]*G[1, 1, 1, 0, 1, 1, z] - 
  4*G[1, 0, zz]*G[1, 1, 1, 0, 1, 1, z] - 
  4*G[1, 1, zz]*G[1, 1, 1, zz, 0, 0, z] + 
  4*G[0, 1, zz]*G[1, 1, 1, zz, 0, 1, z] + 
  4*G[1, 0, zz]*G[1, 1, 1, zz, 1, 0, z] - 
  4*G[0, 0, zz]*G[1, 1, 1, zz, 1, 1, z] - 
  4*G[1, 1, zz]*G[1, 1, zz, 0, 0, 0, z] + 
  4*G[0, 1, zz]*G[1, 1, zz, 0, 0, 1, z] - 
  4*G[1, 0, zz]*G[1, 1, zz, 0, 0, 1, z] - 
  4*G[1, 1, zz]*G[1, 1, zz, 0, 0, 1, z] + 
  4*G[0, 1, zz]*G[1, 1, zz, 0, 1, 0, z] + 
  4*G[1, 0, zz]*G[1, 1, zz, 0, 1, 0, z] - 
  4*G[1, 1, zz]*G[1, 1, zz, 0, 1, 0, z] - 
  4*G[0, 0, zz]*G[1, 1, zz, 0, 1, 1, z] + 
  4*G[0, 1, zz]*G[1, 1, zz, 0, 1, 1, z] + 
  4*G[1, 0, zz]*G[1, 1, zz, 0, 1, 1, z] + 
  4*G[0, 1, zz]*G[1, 1, zz, 1, 0, 0, z] + 
  4*G[1, 0, zz]*G[1, 1, zz, 1, 0, 0, z] - 
  4*G[1, 1, zz]*G[1, 1, zz, 1, 0, 0, z] - 
  4*G[0, 0, zz]*G[1, 1, zz, 1, 0, 1, z] + 
  4*G[0, 1, zz]*G[1, 1, zz, 1, 0, 1, z] + 
  4*G[1, 0, zz]*G[1, 1, zz, 1, 0, 1, z] - 
  4*G[0, 0, zz]*G[1, 1, zz, 1, 1, 0, z] - 
  4*G[0, 1, zz]*G[1, 1, zz, 1, 1, 0, z] + 
  4*G[1, 0, zz]*G[1, 1, zz, 1, 1, 0, z] - 
  4*G[0, 0, zz]*G[1, 1, zz, 1, 1, 1, z] + 
  8*G[1, 1, zz]*G[1, 1, zz, zz, 0, 0, z] - 
  8*G[0, 1, zz]*G[1, 1, zz, zz, 0, 1, z] - 
  8*G[1, 0, zz]*G[1, 1, zz, zz, 1, 0, z] + 
  8*G[0, 0, zz]*G[1, 1, zz, zz, 1, 1, z] - 
  4*G[1, 0, zz]*G[1, zz, 0, 0, 0, 1, z] - 
  4*G[1, 1, zz]*G[1, zz, 0, 0, 0, 1, z] + 
  4*G[0, 1, zz]*G[1, zz, 0, 0, 1, 0, z] - 
  4*G[1, 1, zz]*G[1, zz, 0, 0, 1, 0, z] + 
  4*G[0, 1, zz]*G[1, zz, 0, 0, 1, 1, z] + 
  4*G[1, 0, zz]*G[1, zz, 0, 0, 1, 1, z] + 
  8*G[0, 1, zz]*G[1, zz, 0, 1, 0, 0, z] + 
  4*G[1, 0, zz]*G[1, zz, 0, 1, 0, 0, z] - 
  4*G[1, 1, zz]*G[1, zz, 0, 1, 0, 0, z] - 
  4*G[0, 0, zz]*G[1, zz, 0, 1, 0, 1, z] + 
  4*G[0, 1, zz]*G[1, zz, 0, 1, 0, 1, z] + 
  4*G[1, 0, zz]*G[1, zz, 0, 1, 0, 1, z] - 
  4*G[1, 1, zz]*G[1, zz, 0, 1, 0, 1, z] - 
  8*G[0, 0, zz]*G[1, zz, 0, 1, 1, 0, z] - 
  4*G[0, 1, zz]*G[1, zz, 0, 1, 1, 0, z] + 
  4*G[1, 0, zz]*G[1, zz, 0, 1, 1, 0, z] - 
  4*G[0, 0, zz]*G[1, zz, 0, 1, 1, 1, z] + 
  4*G[1, 0, zz]*G[1, zz, 0, 1, 1, 1, z] + 
  8*G[1, 1, zz]*G[1, zz, 0, zz, 0, 0, z] - 
  8*G[0, 1, zz]*G[1, zz, 0, zz, 0, 1, z] - 
  8*G[1, 0, zz]*G[1, zz, 0, zz, 1, 0, z] + 
  8*G[0, 0, zz]*G[1, zz, 0, zz, 1, 1, z] + 
  4*G[0, 1, zz]*G[1, zz, 1, 0, 0, 0, z] - 
  4*G[1, 1, zz]*G[1, zz, 1, 0, 0, 0, z] + 
  4*G[0, 1, zz]*G[1, zz, 1, 0, 0, 1, z] - 
  4*G[1, 0, zz]*G[1, zz, 1, 0, 0, 1, z] - 
  8*G[1, 1, zz]*G[1, zz, 1, 0, 0, 1, z] - 
  4*G[0, 0, zz]*G[1, zz, 1, 0, 1, 0, z] + 
  4*G[0, 1, zz]*G[1, zz, 1, 0, 1, 0, z] + 
  4*G[1, 0, zz]*G[1, zz, 1, 0, 1, 0, z] - 
  4*G[1, 1, zz]*G[1, zz, 1, 0, 1, 0, z] - 
  4*G[0, 0, zz]*G[1, zz, 1, 0, 1, 1, z] + 
  4*G[0, 1, zz]*G[1, zz, 1, 0, 1, 1, z] + 
  8*G[1, 0, zz]*G[1, zz, 1, 0, 1, 1, z] + 
  4*G[0, 1, zz]*G[1, zz, 1, 1, 0, 0, z] + 
  4*G[1, 0, zz]*G[1, zz, 1, 1, 0, 0, z] - 
  4*G[0, 0, zz]*G[1, zz, 1, 1, 0, 1, z] + 
  4*G[1, 0, zz]*G[1, zz, 1, 1, 0, 1, z] - 
  4*G[0, 0, zz]*G[1, zz, 1, 1, 1, 0, z] - 
  4*G[0, 1, zz]*G[1, zz, 1, 1, 1, 0, z] + 
  8*G[1, 1, zz]*G[1, zz, 1, zz, 0, 0, z] - 
  8*G[0, 1, zz]*G[1, zz, 1, zz, 0, 1, z] - 
  8*G[1, 0, zz]*G[1, zz, 1, zz, 1, 0, z] + 
  8*G[0, 0, zz]*G[1, zz, 1, zz, 1, 1, z] + 
  8*G[1, 1, zz]*G[1, zz, zz, 0, 0, 0, z] - 
  8*G[0, 1, zz]*G[1, zz, zz, 0, 0, 1, z] + 
  8*G[1, 0, zz]*G[1, zz, zz, 0, 0, 1, z] + 
  8*G[1, 1, zz]*G[1, zz, zz, 0, 0, 1, z] - 
  8*G[0, 1, zz]*G[1, zz, zz, 0, 1, 0, z] - 
  8*G[1, 0, zz]*G[1, zz, zz, 0, 1, 0, z] + 
  8*G[1, 1, zz]*G[1, zz, zz, 0, 1, 0, z] + 
  8*G[0, 0, zz]*G[1, zz, zz, 0, 1, 1, z] - 
  8*G[0, 1, zz]*G[1, zz, zz, 0, 1, 1, z] - 
  8*G[1, 0, zz]*G[1, zz, zz, 0, 1, 1, z] - 
  8*G[0, 1, zz]*G[1, zz, zz, 1, 0, 0, z] - 
  8*G[1, 0, zz]*G[1, zz, zz, 1, 0, 0, z] + 
  8*G[1, 1, zz]*G[1, zz, zz, 1, 0, 0, z] + 
  8*G[0, 0, zz]*G[1, zz, zz, 1, 0, 1, z] - 
  8*G[0, 1, zz]*G[1, zz, zz, 1, 0, 1, z] - 
  8*G[1, 0, zz]*G[1, zz, zz, 1, 0, 1, z] + 
  8*G[0, 0, zz]*G[1, zz, zz, 1, 1, 0, z] + 
  8*G[0, 1, zz]*G[1, zz, zz, 1, 1, 0, z] - 
  8*G[1, 0, zz]*G[1, zz, zz, 1, 1, 0, z] + 
  8*G[0, 0, zz]*G[1, zz, zz, 1, 1, 1, z] - 
  16*G[1, 1, zz]*G[1, zz, zz, zz, 0, 0, z] + 
  16*G[0, 1, zz]*G[1, zz, zz, zz, 0, 1, z] + 
  16*G[1, 0, zz]*G[1, zz, zz, zz, 1, 0, z] - 
  16*G[0, 0, zz]*G[1, zz, zz, zz, 1, 1, z] + 
  4*G[0, zz]*G[0, 0, 0, 1, 0, 0, 1, z] - 
  4*G[1, zz]*G[0, 0, 0, 1, 0, 0, 1, z] - 
  4*G[0, zz]*G[0, 0, 0, 1, 1, 0, 0, z] + 
  4*G[1, zz]*G[0, 0, 0, 1, 1, 0, 0, z] + 
  4*G[1, zz]*G[0, 0, 0, zz, 0, 0, 1, z] - 
  4*G[0, zz]*G[0, 0, 0, zz, 0, 1, 1, z] - 
  4*G[1, zz]*G[0, 0, 0, zz, 1, 0, 0, z] + 
  4*G[0, zz]*G[0, 0, 0, zz, 1, 1, 0, z] + 
  4*G[0, zz]*G[0, 0, 1, 0, 0, 0, 1, z] - 
  4*G[1, zz]*G[0, 0, 1, 0, 0, 0, 1, z] + 
  4*G[0, zz]*G[0, 0, 1, 0, 0, 1, 1, z] - 
  4*G[1, zz]*G[0, 0, 1, 0, 0, 1, 1, z] - 
  4*G[0, z]*G[0, 0, 1, 0, 0, 1, 1, zz] + 
  4*G[1, z]*G[0, 0, 1, 0, 0, 1, 1, zz] - 
  4*G[0, zz]*G[0, 0, 1, 0, 1, 0, 0, z] + 
  4*G[1, zz]*G[0, 0, 1, 0, 1, 0, 0, z] + 
  4*G[0, zz]*G[0, 0, 1, 0, 1, 0, 1, z] - 
  4*G[1, zz]*G[0, 0, 1, 0, 1, 0, 1, z] + 
  4*G[0, z]*G[0, 0, 1, 0, 1, 1, 1, zz] - 
  4*G[1, z]*G[0, 0, 1, 0, 1, 1, 1, zz] + 
  4*G[0, z]*G[0, 0, 1, 1, 0, 0, 1, zz] - 
  4*G[1, z]*G[0, 0, 1, 1, 0, 0, 1, zz] - 
  4*G[0, zz]*G[0, 0, 1, 1, 0, 1, 0, z] + 
  4*G[1, zz]*G[0, 0, 1, 1, 0, 1, 0, z] - 
  4*G[0, zz]*G[0, 0, 1, 1, 1, 0, 0, z] + 
  4*G[1, zz]*G[0, 0, 1, 1, 1, 0, 0, z] - 
  4*G[0, z]*G[0, 0, 1, 1, 1, 0, 1, zz] + 
  4*G[1, z]*G[0, 0, 1, 1, 1, 0, 1, zz] + 
  4*G[1, zz]*G[0, 0, 1, zz, 0, 0, 1, z] - 
  4*G[0, zz]*G[0, 0, 1, zz, 0, 1, 1, z] - 
  4*G[1, zz]*G[0, 0, 1, zz, 1, 0, 0, z] + 
  4*G[0, zz]*G[0, 0, 1, zz, 1, 1, 0, z] + 
  4*G[1, zz]*G[0, 0, zz, 0, 0, 0, 1, z] + 
  4*G[1, zz]*G[0, 0, zz, 0, 0, 1, 0, z] - 
  4*G[0, zz]*G[0, 0, zz, 0, 0, 1, 1, z] + 
  4*G[1, zz]*G[0, 0, zz, 0, 0, 1, 1, z] - 
  4*G[1, zz]*G[0, 0, zz, 0, 1, 0, 0, z] - 
  4*G[0, zz]*G[0, 0, zz, 0, 1, 0, 1, z] + 
  4*G[1, zz]*G[0, 0, zz, 0, 1, 0, 1, z] + 
  4*G[0, zz]*G[0, 0, zz, 0, 1, 1, 0, z] - 
  4*G[1, zz]*G[0, 0, zz, 0, 1, 1, 0, z] - 
  4*G[0, zz]*G[0, 0, zz, 0, 1, 1, 1, z] - 
  4*G[1, zz]*G[0, 0, zz, 1, 0, 0, 0, z] - 
  4*G[0, zz]*G[0, 0, zz, 1, 0, 0, 1, z] + 
  4*G[1, zz]*G[0, 0, zz, 1, 0, 0, 1, z] + 
  4*G[0, zz]*G[0, 0, zz, 1, 0, 1, 0, z] - 
  4*G[1, zz]*G[0, 0, zz, 1, 0, 1, 0, z] - 
  4*G[0, zz]*G[0, 0, zz, 1, 0, 1, 1, z] + 
  4*G[0, zz]*G[0, 0, zz, 1, 1, 0, 0, z] - 
  4*G[1, zz]*G[0, 0, zz, 1, 1, 0, 0, z] + 
  4*G[0, zz]*G[0, 0, zz, 1, 1, 0, 1, z] + 
  4*G[0, zz]*G[0, 0, zz, 1, 1, 1, 0, z] - 
  8*G[1, zz]*G[0, 0, zz, zz, 0, 0, 1, z] + 
  8*G[0, zz]*G[0, 0, zz, zz, 0, 1, 1, z] + 
  8*G[1, zz]*G[0, 0, zz, zz, 1, 0, 0, z] - 
  8*G[0, zz]*G[0, 0, zz, zz, 1, 1, 0, z] + 
  4*G[0, zz]*G[0, 1, 0, 0, 0, 1, 1, z] - 
  4*G[1, zz]*G[0, 1, 0, 0, 0, 1, 1, z] - 
  4*G[0, z]*G[0, 1, 0, 0, 0, 1, 1, zz] + 
  4*G[1, z]*G[0, 1, 0, 0, 0, 1, 1, zz] + 
  4*G[0, zz]*G[0, 1, 0, 0, 1, 0, 1, z] - 
  4*G[1, zz]*G[0, 1, 0, 0, 1, 0, 1, z] + 
  4*G[0, z]*G[0, 1, 0, 0, 1, 1, 1, zz] - 
  4*G[1, z]*G[0, 1, 0, 0, 1, 1, 1, zz] + 
  4*G[0, z]*G[0, 1, 0, 1, 0, 0, 1, zz] - 
  4*G[1, z]*G[0, 1, 0, 1, 0, 0, 1, zz] - 
  4*G[0, zz]*G[0, 1, 0, 1, 0, 1, 0, z] + 
  4*G[1, zz]*G[0, 1, 0, 1, 0, 1, 0, z] + 
  4*G[0, zz]*G[0, 1, 0, 1, 0, 1, 1, z] - 
  4*G[1, zz]*G[0, 1, 0, 1, 0, 1, 1, z] - 
  4*G[0, zz]*G[0, 1, 0, 1, 1, 0, 0, z] + 
  4*G[1, zz]*G[0, 1, 0, 1, 1, 0, 0, z] - 
  4*G[0, z]*G[0, 1, 0, 1, 1, 0, 1, zz] + 
  4*G[1, z]*G[0, 1, 0, 1, 1, 0, 1, zz] - 
  4*G[0, zz]*G[0, 1, 0, 1, 1, 1, 0, z] + 
  4*G[1, zz]*G[0, 1, 0, 1, 1, 1, 0, z] + 
  4*G[1, zz]*G[0, 1, 0, zz, 0, 0, 1, z] - 
  4*G[0, zz]*G[0, 1, 0, zz, 0, 1, 1, z] - 
  4*G[1, zz]*G[0, 1, 0, zz, 1, 0, 0, z] + 
  4*G[0, zz]*G[0, 1, 0, zz, 1, 1, 0, z] + 
  4*G[0, zz]*G[0, 1, 1, 0, 0, 1, 1, z] - 
  4*G[1, zz]*G[0, 1, 1, 0, 0, 1, 1, z] - 
  4*G[0, zz]*G[0, 1, 1, 0, 1, 1, 0, z] + 
  4*G[1, zz]*G[0, 1, 1, 0, 1, 1, 0, z] + 
  4*G[1, zz]*G[0, 1, 1, zz, 0, 0, 1, z] - 
  4*G[0, zz]*G[0, 1, 1, zz, 0, 1, 1, z] - 
  4*G[1, zz]*G[0, 1, 1, zz, 1, 0, 0, z] + 
  4*G[0, zz]*G[0, 1, 1, zz, 1, 1, 0, z] + 
  4*G[1, zz]*G[0, 1, zz, 0, 0, 0, 1, z] + 
  4*G[1, zz]*G[0, 1, zz, 0, 0, 1, 0, z] - 
  4*G[0, zz]*G[0, 1, zz, 0, 0, 1, 1, z] + 
  4*G[1, zz]*G[0, 1, zz, 0, 0, 1, 1, z] - 
  4*G[1, zz]*G[0, 1, zz, 0, 1, 0, 0, z] - 
  4*G[0, zz]*G[0, 1, zz, 0, 1, 0, 1, z] + 
  4*G[1, zz]*G[0, 1, zz, 0, 1, 0, 1, z] + 
  4*G[0, zz]*G[0, 1, zz, 0, 1, 1, 0, z] - 
  4*G[1, zz]*G[0, 1, zz, 0, 1, 1, 0, z] - 
  4*G[0, zz]*G[0, 1, zz, 0, 1, 1, 1, z] - 
  4*G[1, zz]*G[0, 1, zz, 1, 0, 0, 0, z] - 
  4*G[0, zz]*G[0, 1, zz, 1, 0, 0, 1, z] + 
  4*G[1, zz]*G[0, 1, zz, 1, 0, 0, 1, z] + 
  4*G[0, zz]*G[0, 1, zz, 1, 0, 1, 0, z] - 
  4*G[1, zz]*G[0, 1, zz, 1, 0, 1, 0, z] - 
  4*G[0, zz]*G[0, 1, zz, 1, 0, 1, 1, z] + 
  4*G[0, zz]*G[0, 1, zz, 1, 1, 0, 0, z] - 
  4*G[1, zz]*G[0, 1, zz, 1, 1, 0, 0, z] + 
  4*G[0, zz]*G[0, 1, zz, 1, 1, 0, 1, z] + 
  4*G[0, zz]*G[0, 1, zz, 1, 1, 1, 0, z] - 
  8*G[1, zz]*G[0, 1, zz, zz, 0, 0, 1, z] + 
  8*G[0, zz]*G[0, 1, zz, zz, 0, 1, 1, z] + 
  8*G[1, zz]*G[0, 1, zz, zz, 1, 0, 0, z] - 
  8*G[0, zz]*G[0, 1, zz, zz, 1, 1, 0, z] + 
  4*G[1, zz]*G[0, zz, 0, 0, 0, 1, 0, z] + 
  4*G[1, zz]*G[0, zz, 0, 0, 0, 1, 1, z] - 
  4*G[0, zz]*G[0, zz, 0, 0, 1, 0, 1, z] + 
  4*G[1, zz]*G[0, zz, 0, 0, 1, 0, 1, z] - 
  4*G[1, zz]*G[0, zz, 0, 0, 1, 1, 0, z] - 
  4*G[0, zz]*G[0, zz, 0, 0, 1, 1, 1, z] - 
  4*G[1, zz]*G[0, zz, 0, 1, 0, 0, 0, z] - 
  8*G[0, zz]*G[0, zz, 0, 1, 0, 0, 1, z] + 
  4*G[1, zz]*G[0, zz, 0, 1, 0, 0, 1, z] + 
  4*G[0, zz]*G[0, zz, 0, 1, 0, 1, 0, z] - 
  4*G[1, zz]*G[0, zz, 0, 1, 0, 1, 0, z] - 
  4*G[0, zz]*G[0, zz, 0, 1, 0, 1, 1, z] + 
  4*G[1, zz]*G[0, zz, 0, 1, 0, 1, 1, z] + 
  8*G[0, zz]*G[0, zz, 0, 1, 1, 0, 0, z] - 
  4*G[1, zz]*G[0, zz, 0, 1, 1, 0, 0, z] + 
  4*G[0, zz]*G[0, zz, 0, 1, 1, 0, 1, z] + 
  4*G[0, zz]*G[0, zz, 0, 1, 1, 1, 0, z] - 
  4*G[1, zz]*G[0, zz, 0, 1, 1, 1, 0, z] - 
  8*G[1, zz]*G[0, zz, 0, zz, 0, 0, 1, z] + 
  8*G[0, zz]*G[0, zz, 0, zz, 0, 1, 1, z] + 
  8*G[1, zz]*G[0, zz, 0, zz, 1, 0, 0, z] - 
  8*G[0, zz]*G[0, zz, 0, zz, 1, 1, 0, z] - 
  4*G[0, zz]*G[0, zz, 1, 0, 0, 0, 1, z] + 
  4*G[1, zz]*G[0, zz, 1, 0, 0, 0, 1, z] + 
  4*G[1, zz]*G[0, zz, 1, 0, 0, 1, 0, z] - 
  4*G[0, zz]*G[0, zz, 1, 0, 0, 1, 1, z] + 
  8*G[1, zz]*G[0, zz, 1, 0, 0, 1, 1, z] + 
  4*G[0, zz]*G[0, zz, 1, 0, 1, 0, 0, z] - 
  4*G[1, zz]*G[0, zz, 1, 0, 1, 0, 0, z] - 
  4*G[0, zz]*G[0, zz, 1, 0, 1, 0, 1, z] + 
  4*G[1, zz]*G[0, zz, 1, 0, 1, 0, 1, z] + 
  4*G[0, zz]*G[0, zz, 1, 0, 1, 1, 0, z] - 
  8*G[1, zz]*G[0, zz, 1, 0, 1, 1, 0, z] - 
  4*G[0, zz]*G[0, zz, 1, 0, 1, 1, 1, z] - 
  4*G[1, zz]*G[0, zz, 1, 1, 0, 0, 0, z] - 
  4*G[0, zz]*G[0, zz, 1, 1, 0, 0, 1, z] + 
  4*G[0, zz]*G[0, zz, 1, 1, 0, 1, 0, z] - 
  4*G[1, zz]*G[0, zz, 1, 1, 0, 1, 0, z] + 
  4*G[0, zz]*G[0, zz, 1, 1, 1, 0, 0, z] + 
  4*G[0, zz]*G[0, zz, 1, 1, 1, 0, 1, z] - 
  8*G[1, zz]*G[0, zz, 1, zz, 0, 0, 1, z] + 
  8*G[0, zz]*G[0, zz, 1, zz, 0, 1, 1, z] + 
  8*G[1, zz]*G[0, zz, 1, zz, 1, 0, 0, z] - 
  8*G[0, zz]*G[0, zz, 1, zz, 1, 1, 0, z] - 
  8*G[1, zz]*G[0, zz, zz, 0, 0, 0, 1, z] - 
  8*G[1, zz]*G[0, zz, zz, 0, 0, 1, 0, z] + 
  8*G[0, zz]*G[0, zz, zz, 0, 0, 1, 1, z] - 
  8*G[1, zz]*G[0, zz, zz, 0, 0, 1, 1, z] + 
  8*G[1, zz]*G[0, zz, zz, 0, 1, 0, 0, z] + 
  8*G[0, zz]*G[0, zz, zz, 0, 1, 0, 1, z] - 
  8*G[1, zz]*G[0, zz, zz, 0, 1, 0, 1, z] - 
  8*G[0, zz]*G[0, zz, zz, 0, 1, 1, 0, z] + 
  8*G[1, zz]*G[0, zz, zz, 0, 1, 1, 0, z] + 
  8*G[0, zz]*G[0, zz, zz, 0, 1, 1, 1, z] + 
  8*G[1, zz]*G[0, zz, zz, 1, 0, 0, 0, z] + 
  8*G[0, zz]*G[0, zz, zz, 1, 0, 0, 1, z] - 
  8*G[1, zz]*G[0, zz, zz, 1, 0, 0, 1, z] - 
  8*G[0, zz]*G[0, zz, zz, 1, 0, 1, 0, z] + 
  8*G[1, zz]*G[0, zz, zz, 1, 0, 1, 0, z] + 
  8*G[0, zz]*G[0, zz, zz, 1, 0, 1, 1, z] - 
  8*G[0, zz]*G[0, zz, zz, 1, 1, 0, 0, z] + 
  8*G[1, zz]*G[0, zz, zz, 1, 1, 0, 0, z] - 
  8*G[0, zz]*G[0, zz, zz, 1, 1, 0, 1, z] - 
  8*G[0, zz]*G[0, zz, zz, 1, 1, 1, 0, z] + 
  16*G[1, zz]*G[0, zz, zz, zz, 0, 0, 1, z] - 
  16*G[0, zz]*G[0, zz, zz, zz, 0, 1, 1, z] - 
  16*G[1, zz]*G[0, zz, zz, zz, 1, 0, 0, z] + 
  16*G[0, zz]*G[0, zz, zz, zz, 1, 1, 0, z] - 
  4*G[0, zz]*G[1, 0, 0, 1, 0, 0, 1, z] + 
  4*G[1, zz]*G[1, 0, 0, 1, 0, 0, 1, z] + 
  4*G[0, zz]*G[1, 0, 0, 1, 1, 0, 0, z] - 
  4*G[1, zz]*G[1, 0, 0, 1, 1, 0, 0, z] - 
  4*G[1, zz]*G[1, 0, 0, zz, 0, 0, 1, z] + 
  4*G[0, zz]*G[1, 0, 0, zz, 0, 1, 1, z] + 
  4*G[1, zz]*G[1, 0, 0, zz, 1, 0, 0, z] - 
  4*G[0, zz]*G[1, 0, 0, zz, 1, 1, 0, z] - 
  4*G[0, zz]*G[1, 0, 1, 0, 0, 0, 1, z] + 
  4*G[1, zz]*G[1, 0, 1, 0, 0, 0, 1, z] - 
  4*G[0, zz]*G[1, 0, 1, 0, 0, 1, 1, z] + 
  4*G[1, zz]*G[1, 0, 1, 0, 0, 1, 1, z] + 
  4*G[0, z]*G[1, 0, 1, 0, 0, 1, 1, zz] - 
  4*G[1, z]*G[1, 0, 1, 0, 0, 1, 1, zz] + 
  4*G[0, zz]*G[1, 0, 1, 0, 1, 0, 0, z] - 
  4*G[1, zz]*G[1, 0, 1, 0, 1, 0, 0, z] - 
  4*G[0, zz]*G[1, 0, 1, 0, 1, 0, 1, z] + 
  4*G[1, zz]*G[1, 0, 1, 0, 1, 0, 1, z] - 
  4*G[0, z]*G[1, 0, 1, 0, 1, 1, 1, zz] + 
  4*G[1, z]*G[1, 0, 1, 0, 1, 1, 1, zz] - 
  4*G[0, z]*G[1, 0, 1, 1, 0, 0, 1, zz] + 
  4*G[1, z]*G[1, 0, 1, 1, 0, 0, 1, zz] + 
  4*G[0, zz]*G[1, 0, 1, 1, 0, 1, 0, z] - 
  4*G[1, zz]*G[1, 0, 1, 1, 0, 1, 0, z] + 
  4*G[0, zz]*G[1, 0, 1, 1, 1, 0, 0, z] - 
  4*G[1, zz]*G[1, 0, 1, 1, 1, 0, 0, z] + 
  4*G[0, z]*G[1, 0, 1, 1, 1, 0, 1, zz] - 
  4*G[1, z]*G[1, 0, 1, 1, 1, 0, 1, zz] - 
  4*G[1, zz]*G[1, 0, 1, zz, 0, 0, 1, z] + 
  4*G[0, zz]*G[1, 0, 1, zz, 0, 1, 1, z] + 
  4*G[1, zz]*G[1, 0, 1, zz, 1, 0, 0, z] - 
  4*G[0, zz]*G[1, 0, 1, zz, 1, 1, 0, z] - 
  4*G[1, zz]*G[1, 0, zz, 0, 0, 0, 1, z] - 
  4*G[1, zz]*G[1, 0, zz, 0, 0, 1, 0, z] + 
  4*G[0, zz]*G[1, 0, zz, 0, 0, 1, 1, z] - 
  4*G[1, zz]*G[1, 0, zz, 0, 0, 1, 1, z] + 
  4*G[1, zz]*G[1, 0, zz, 0, 1, 0, 0, z] + 
  4*G[0, zz]*G[1, 0, zz, 0, 1, 0, 1, z] - 
  4*G[1, zz]*G[1, 0, zz, 0, 1, 0, 1, z] - 
  4*G[0, zz]*G[1, 0, zz, 0, 1, 1, 0, z] + 
  4*G[1, zz]*G[1, 0, zz, 0, 1, 1, 0, z] + 
  4*G[0, zz]*G[1, 0, zz, 0, 1, 1, 1, z] + 
  4*G[1, zz]*G[1, 0, zz, 1, 0, 0, 0, z] + 
  4*G[0, zz]*G[1, 0, zz, 1, 0, 0, 1, z] - 
  4*G[1, zz]*G[1, 0, zz, 1, 0, 0, 1, z] - 
  4*G[0, zz]*G[1, 0, zz, 1, 0, 1, 0, z] + 
  4*G[1, zz]*G[1, 0, zz, 1, 0, 1, 0, z] + 
  4*G[0, zz]*G[1, 0, zz, 1, 0, 1, 1, z] - 
  4*G[0, zz]*G[1, 0, zz, 1, 1, 0, 0, z] + 
  4*G[1, zz]*G[1, 0, zz, 1, 1, 0, 0, z] - 
  4*G[0, zz]*G[1, 0, zz, 1, 1, 0, 1, z] - 
  4*G[0, zz]*G[1, 0, zz, 1, 1, 1, 0, z] + 
  8*G[1, zz]*G[1, 0, zz, zz, 0, 0, 1, z] - 
  8*G[0, zz]*G[1, 0, zz, zz, 0, 1, 1, z] - 
  8*G[1, zz]*G[1, 0, zz, zz, 1, 0, 0, z] + 
  8*G[0, zz]*G[1, 0, zz, zz, 1, 1, 0, z] - 
  4*G[0, zz]*G[1, 1, 0, 0, 0, 1, 1, z] + 
  4*G[1, zz]*G[1, 1, 0, 0, 0, 1, 1, z] + 
  4*G[0, z]*G[1, 1, 0, 0, 0, 1, 1, zz] - 
  4*G[1, z]*G[1, 1, 0, 0, 0, 1, 1, zz] - 
  4*G[0, zz]*G[1, 1, 0, 0, 1, 0, 1, z] + 
  4*G[1, zz]*G[1, 1, 0, 0, 1, 0, 1, z] - 
  4*G[0, z]*G[1, 1, 0, 0, 1, 1, 1, zz] + 
  4*G[1, z]*G[1, 1, 0, 0, 1, 1, 1, zz] - 
  4*G[0, z]*G[1, 1, 0, 1, 0, 0, 1, zz] + 
  4*G[1, z]*G[1, 1, 0, 1, 0, 0, 1, zz] + 
  4*G[0, zz]*G[1, 1, 0, 1, 0, 1, 0, z] - 
  4*G[1, zz]*G[1, 1, 0, 1, 0, 1, 0, z] - 
  4*G[0, zz]*G[1, 1, 0, 1, 0, 1, 1, z] + 
  4*G[1, zz]*G[1, 1, 0, 1, 0, 1, 1, z] + 
  4*G[0, zz]*G[1, 1, 0, 1, 1, 0, 0, z] - 
  4*G[1, zz]*G[1, 1, 0, 1, 1, 0, 0, z] + 
  4*G[0, z]*G[1, 1, 0, 1, 1, 0, 1, zz] - 
  4*G[1, z]*G[1, 1, 0, 1, 1, 0, 1, zz] + 
  4*G[0, zz]*G[1, 1, 0, 1, 1, 1, 0, z] - 
  4*G[1, zz]*G[1, 1, 0, 1, 1, 1, 0, z] - 
  4*G[1, zz]*G[1, 1, 0, zz, 0, 0, 1, z] + 
  4*G[0, zz]*G[1, 1, 0, zz, 0, 1, 1, z] + 
  4*G[1, zz]*G[1, 1, 0, zz, 1, 0, 0, z] - 
  4*G[0, zz]*G[1, 1, 0, zz, 1, 1, 0, z] - 
  4*G[0, zz]*G[1, 1, 1, 0, 0, 1, 1, z] + 
  4*G[1, zz]*G[1, 1, 1, 0, 0, 1, 1, z] + 
  4*G[0, zz]*G[1, 1, 1, 0, 1, 1, 0, z] - 
  4*G[1, zz]*G[1, 1, 1, 0, 1, 1, 0, z] - 
  4*G[1, zz]*G[1, 1, 1, zz, 0, 0, 1, z] + 
  4*G[0, zz]*G[1, 1, 1, zz, 0, 1, 1, z] + 
  4*G[1, zz]*G[1, 1, 1, zz, 1, 0, 0, z] - 
  4*G[0, zz]*G[1, 1, 1, zz, 1, 1, 0, z] - 
  4*G[1, zz]*G[1, 1, zz, 0, 0, 0, 1, z] - 
  4*G[1, zz]*G[1, 1, zz, 0, 0, 1, 0, z] + 
  4*G[0, zz]*G[1, 1, zz, 0, 0, 1, 1, z] - 
  4*G[1, zz]*G[1, 1, zz, 0, 0, 1, 1, z] + 
  4*G[1, zz]*G[1, 1, zz, 0, 1, 0, 0, z] + 
  4*G[0, zz]*G[1, 1, zz, 0, 1, 0, 1, z] - 
  4*G[1, zz]*G[1, 1, zz, 0, 1, 0, 1, z] - 
  4*G[0, zz]*G[1, 1, zz, 0, 1, 1, 0, z] + 
  4*G[1, zz]*G[1, 1, zz, 0, 1, 1, 0, z] + 
  4*G[0, zz]*G[1, 1, zz, 0, 1, 1, 1, z] + 
  4*G[1, zz]*G[1, 1, zz, 1, 0, 0, 0, z] + 
  4*G[0, zz]*G[1, 1, zz, 1, 0, 0, 1, z] - 
  4*G[1, zz]*G[1, 1, zz, 1, 0, 0, 1, z] - 
  4*G[0, zz]*G[1, 1, zz, 1, 0, 1, 0, z] + 
  4*G[1, zz]*G[1, 1, zz, 1, 0, 1, 0, z] + 
  4*G[0, zz]*G[1, 1, zz, 1, 0, 1, 1, z] - 
  4*G[0, zz]*G[1, 1, zz, 1, 1, 0, 0, z] + 
  4*G[1, zz]*G[1, 1, zz, 1, 1, 0, 0, z] - 
  4*G[0, zz]*G[1, 1, zz, 1, 1, 0, 1, z] - 
  4*G[0, zz]*G[1, 1, zz, 1, 1, 1, 0, z] + 
  8*G[1, zz]*G[1, 1, zz, zz, 0, 0, 1, z] - 
  8*G[0, zz]*G[1, 1, zz, zz, 0, 1, 1, z] - 
  8*G[1, zz]*G[1, 1, zz, zz, 1, 0, 0, z] + 
  8*G[0, zz]*G[1, 1, zz, zz, 1, 1, 0, z] - 
  4*G[1, zz]*G[1, zz, 0, 0, 0, 1, 0, z] - 
  4*G[1, zz]*G[1, zz, 0, 0, 0, 1, 1, z] + 
  4*G[0, zz]*G[1, zz, 0, 0, 1, 0, 1, z] - 
  4*G[1, zz]*G[1, zz, 0, 0, 1, 0, 1, z] + 
  4*G[1, zz]*G[1, zz, 0, 0, 1, 1, 0, z] + 
  4*G[0, zz]*G[1, zz, 0, 0, 1, 1, 1, z] + 
  4*G[1, zz]*G[1, zz, 0, 1, 0, 0, 0, z] + 
  8*G[0, zz]*G[1, zz, 0, 1, 0, 0, 1, z] - 
  4*G[1, zz]*G[1, zz, 0, 1, 0, 0, 1, z] - 
  4*G[0, zz]*G[1, zz, 0, 1, 0, 1, 0, z] + 
  4*G[1, zz]*G[1, zz, 0, 1, 0, 1, 0, z] + 
  4*G[0, zz]*G[1, zz, 0, 1, 0, 1, 1, z] - 
  4*G[1, zz]*G[1, zz, 0, 1, 0, 1, 1, z] - 
  8*G[0, zz]*G[1, zz, 0, 1, 1, 0, 0, z] + 
  4*G[1, zz]*G[1, zz, 0, 1, 1, 0, 0, z] - 
  4*G[0, zz]*G[1, zz, 0, 1, 1, 0, 1, z] - 
  4*G[0, zz]*G[1, zz, 0, 1, 1, 1, 0, z] + 
  4*G[1, zz]*G[1, zz, 0, 1, 1, 1, 0, z] + 
  8*G[1, zz]*G[1, zz, 0, zz, 0, 0, 1, z] - 
  8*G[0, zz]*G[1, zz, 0, zz, 0, 1, 1, z] - 
  8*G[1, zz]*G[1, zz, 0, zz, 1, 0, 0, z] + 
  8*G[0, zz]*G[1, zz, 0, zz, 1, 1, 0, z] + 
  4*G[0, zz]*G[1, zz, 1, 0, 0, 0, 1, z] - 
  4*G[1, zz]*G[1, zz, 1, 0, 0, 0, 1, z] - 
  4*G[1, zz]*G[1, zz, 1, 0, 0, 1, 0, z] + 
  4*G[0, zz]*G[1, zz, 1, 0, 0, 1, 1, z] - 
  8*G[1, zz]*G[1, zz, 1, 0, 0, 1, 1, z] - 
  4*G[0, zz]*G[1, zz, 1, 0, 1, 0, 0, z] + 
  4*G[1, zz]*G[1, zz, 1, 0, 1, 0, 0, z] + 
  4*G[0, zz]*G[1, zz, 1, 0, 1, 0, 1, z] - 
  4*G[1, zz]*G[1, zz, 1, 0, 1, 0, 1, z] - 
  4*G[0, zz]*G[1, zz, 1, 0, 1, 1, 0, z] + 
  8*G[1, zz]*G[1, zz, 1, 0, 1, 1, 0, z] + 
  4*G[0, zz]*G[1, zz, 1, 0, 1, 1, 1, z] + 
  4*G[1, zz]*G[1, zz, 1, 1, 0, 0, 0, z] + 
  4*G[0, zz]*G[1, zz, 1, 1, 0, 0, 1, z] - 
  4*G[0, zz]*G[1, zz, 1, 1, 0, 1, 0, z] + 
  4*G[1, zz]*G[1, zz, 1, 1, 0, 1, 0, z] - 
  4*G[0, zz]*G[1, zz, 1, 1, 1, 0, 0, z] - 
  4*G[0, zz]*G[1, zz, 1, 1, 1, 0, 1, z] + 
  8*G[1, zz]*G[1, zz, 1, zz, 0, 0, 1, z] - 
  8*G[0, zz]*G[1, zz, 1, zz, 0, 1, 1, z] - 
  8*G[1, zz]*G[1, zz, 1, zz, 1, 0, 0, z] + 
  8*G[0, zz]*G[1, zz, 1, zz, 1, 1, 0, z] + 
  8*G[1, zz]*G[1, zz, zz, 0, 0, 0, 1, z] + 
  8*G[1, zz]*G[1, zz, zz, 0, 0, 1, 0, z] - 
  8*G[0, zz]*G[1, zz, zz, 0, 0, 1, 1, z] + 
  8*G[1, zz]*G[1, zz, zz, 0, 0, 1, 1, z] - 
  8*G[1, zz]*G[1, zz, zz, 0, 1, 0, 0, z] - 
  8*G[0, zz]*G[1, zz, zz, 0, 1, 0, 1, z] + 
  8*G[1, zz]*G[1, zz, zz, 0, 1, 0, 1, z] + 
  8*G[0, zz]*G[1, zz, zz, 0, 1, 1, 0, z] - 
  8*G[1, zz]*G[1, zz, zz, 0, 1, 1, 0, z] - 
  8*G[0, zz]*G[1, zz, zz, 0, 1, 1, 1, z] - 
  8*G[1, zz]*G[1, zz, zz, 1, 0, 0, 0, z] - 
  8*G[0, zz]*G[1, zz, zz, 1, 0, 0, 1, z] + 
  8*G[1, zz]*G[1, zz, zz, 1, 0, 0, 1, z] + 
  8*G[0, zz]*G[1, zz, zz, 1, 0, 1, 0, z] - 
  8*G[1, zz]*G[1, zz, zz, 1, 0, 1, 0, z] - 
  8*G[0, zz]*G[1, zz, zz, 1, 0, 1, 1, z] + 
  8*G[0, zz]*G[1, zz, zz, 1, 1, 0, 0, z] - 
  8*G[1, zz]*G[1, zz, zz, 1, 1, 0, 0, z] + 
  8*G[0, zz]*G[1, zz, zz, 1, 1, 0, 1, z] + 
  8*G[0, zz]*G[1, zz, zz, 1, 1, 1, 0, z] - 
  16*G[1, zz]*G[1, zz, zz, zz, 0, 0, 1, z] + 
  16*G[0, zz]*G[1, zz, zz, zz, 0, 1, 1, z] + 
  16*G[1, zz]*G[1, zz, zz, zz, 1, 0, 0, z] - 
  16*G[0, zz]*G[1, zz, zz, zz, 1, 1, 0, z] + 4*G[0, 0, 0, 1, 0, 0, 1, 0, z] - 
  4*G[0, 0, 0, 1, 0, 0, 1, 1, z] + 4*G[0, 0, 0, 1, 0, 0, 1, 1, zz] - 
  4*G[0, 0, 0, 1, 0, 1, 1, 1, zz] - 4*G[0, 0, 0, 1, 1, 0, 0, 0, z] + 
  4*G[0, 0, 0, 1, 1, 0, 0, 1, z] - 4*G[0, 0, 0, 1, 1, 0, 0, 1, zz] + 
  4*G[0, 0, 0, 1, 1, 1, 0, 1, zz] + 4*G[0, 0, 0, zz, 0, 0, 1, 1, z] - 
  4*G[0, 0, 0, zz, 0, 1, 1, 0, z] - 4*G[0, 0, 0, zz, 1, 0, 0, 1, z] + 
  4*G[0, 0, 0, zz, 1, 1, 0, 0, z] + 4*G[0, 0, 1, 0, 0, 0, 1, 0, z] - 
  4*G[0, 0, 1, 0, 0, 0, 1, 1, z] + 4*G[0, 0, 1, 0, 0, 0, 1, 1, zz] - 
  4*G[0, 0, 1, 0, 0, 1, 0, 1, zz] + 4*G[0, 0, 1, 0, 0, 1, 1, 0, z] - 
  4*G[0, 0, 1, 0, 0, 1, 1, 0, zz] - 4*G[0, 0, 1, 0, 0, 1, 1, 1, z] - 
  4*G[0, 0, 1, 0, 0, 1, 1, 1, zz] - 4*G[0, 0, 1, 0, 1, 0, 0, 0, z] + 
  4*G[0, 0, 1, 0, 1, 0, 0, 1, z] - 4*G[0, 0, 1, 0, 1, 0, 0, 1, zz] + 
  4*G[0, 0, 1, 0, 1, 0, 1, 0, z] - 4*G[0, 0, 1, 0, 1, 0, 1, 1, z] + 
  8*G[0, 0, 1, 0, 1, 1, 0, 1, zz] + 4*G[0, 0, 1, 0, 1, 1, 1, 0, zz] + 
  4*G[0, 0, 1, 1, 0, 0, 0, 1, zz] + 4*G[0, 0, 1, 1, 0, 0, 1, 0, zz] - 
  4*G[0, 0, 1, 1, 0, 1, 0, 0, z] + 4*G[0, 0, 1, 1, 0, 1, 0, 1, z] - 
  4*G[0, 0, 1, 1, 1, 0, 0, 0, z] + 4*G[0, 0, 1, 1, 1, 0, 0, 1, z] - 
  4*G[0, 0, 1, 1, 1, 0, 0, 1, zz] - 4*G[0, 0, 1, 1, 1, 0, 1, 0, zz] + 
  4*G[0, 0, 1, zz, 0, 0, 1, 1, z] - 4*G[0, 0, 1, zz, 0, 1, 1, 0, z] - 
  4*G[0, 0, 1, zz, 1, 0, 0, 1, z] + 4*G[0, 0, 1, zz, 1, 1, 0, 0, z] + 
  4*G[0, 0, zz, 0, 0, 0, 1, 1, z] + 4*G[0, 0, zz, 0, 0, 1, 0, 1, z] - 
  4*G[0, 0, zz, 0, 0, 1, 1, 0, z] + 4*G[0, 0, zz, 0, 0, 1, 1, 1, z] - 
  4*G[0, 0, zz, 0, 1, 0, 0, 1, z] - 4*G[0, 0, zz, 0, 1, 0, 1, 0, z] + 
  4*G[0, 0, zz, 0, 1, 0, 1, 1, z] + 4*G[0, 0, zz, 0, 1, 1, 0, 0, z] - 
  4*G[0, 0, zz, 0, 1, 1, 0, 1, z] - 4*G[0, 0, zz, 0, 1, 1, 1, 0, z] - 
  4*G[0, 0, zz, 1, 0, 0, 0, 1, z] - 4*G[0, 0, zz, 1, 0, 0, 1, 0, z] + 
  4*G[0, 0, zz, 1, 0, 0, 1, 1, z] + 4*G[0, 0, zz, 1, 0, 1, 0, 0, z] - 
  4*G[0, 0, zz, 1, 0, 1, 0, 1, z] - 4*G[0, 0, zz, 1, 0, 1, 1, 0, z] + 
  4*G[0, 0, zz, 1, 1, 0, 0, 0, z] - 4*G[0, 0, zz, 1, 1, 0, 0, 1, z] + 
  4*G[0, 0, zz, 1, 1, 0, 1, 0, z] + 4*G[0, 0, zz, 1, 1, 1, 0, 0, z] - 
  8*G[0, 0, zz, zz, 0, 0, 1, 1, z] + 8*G[0, 0, zz, zz, 0, 1, 1, 0, z] + 
  8*G[0, 0, zz, zz, 1, 0, 0, 1, z] - 8*G[0, 0, zz, zz, 1, 1, 0, 0, z] - 
  4*G[0, 1, 0, 0, 0, 1, 0, 1, zz] + 4*G[0, 1, 0, 0, 0, 1, 1, 0, z] - 
  4*G[0, 1, 0, 0, 0, 1, 1, 0, zz] - 4*G[0, 1, 0, 0, 0, 1, 1, 1, z] + 
  4*G[0, 1, 0, 0, 1, 0, 1, 0, z] - 4*G[0, 1, 0, 0, 1, 0, 1, 1, z] + 
  4*G[0, 1, 0, 0, 1, 1, 0, 1, zz] + 4*G[0, 1, 0, 0, 1, 1, 1, 0, zz] + 
  4*G[0, 1, 0, 1, 0, 0, 0, 1, zz] + 4*G[0, 1, 0, 1, 0, 0, 1, 0, zz] - 
  4*G[0, 1, 0, 1, 0, 0, 1, 1, zz] - 4*G[0, 1, 0, 1, 0, 1, 0, 0, z] + 
  4*G[0, 1, 0, 1, 0, 1, 0, 1, z] + 4*G[0, 1, 0, 1, 0, 1, 1, 0, z] - 
  4*G[0, 1, 0, 1, 0, 1, 1, 1, z] + 4*G[0, 1, 0, 1, 0, 1, 1, 1, zz] - 
  4*G[0, 1, 0, 1, 1, 0, 0, 0, z] + 4*G[0, 1, 0, 1, 1, 0, 0, 1, z] - 
  4*G[0, 1, 0, 1, 1, 0, 1, 0, zz] - 4*G[0, 1, 0, 1, 1, 1, 0, 0, z] + 
  4*G[0, 1, 0, 1, 1, 1, 0, 1, z] - 4*G[0, 1, 0, 1, 1, 1, 0, 1, zz] + 
  4*G[0, 1, 0, zz, 0, 0, 1, 1, z] - 4*G[0, 1, 0, zz, 0, 1, 1, 0, z] - 
  4*G[0, 1, 0, zz, 1, 0, 0, 1, z] + 4*G[0, 1, 0, zz, 1, 1, 0, 0, z] - 
  4*G[0, 1, 1, 0, 0, 0, 1, 1, zz] + 4*G[0, 1, 1, 0, 0, 1, 1, 0, z] - 
  4*G[0, 1, 1, 0, 0, 1, 1, 1, z] + 4*G[0, 1, 1, 0, 0, 1, 1, 1, zz] + 
  4*G[0, 1, 1, 0, 1, 0, 0, 1, zz] - 4*G[0, 1, 1, 0, 1, 1, 0, 0, z] + 
  4*G[0, 1, 1, 0, 1, 1, 0, 1, z] - 4*G[0, 1, 1, 0, 1, 1, 0, 1, zz] + 
  4*G[0, 1, 1, zz, 0, 0, 1, 1, z] - 4*G[0, 1, 1, zz, 0, 1, 1, 0, z] - 
  4*G[0, 1, 1, zz, 1, 0, 0, 1, z] + 4*G[0, 1, 1, zz, 1, 1, 0, 0, z] + 
  4*G[0, 1, zz, 0, 0, 0, 1, 1, z] + 4*G[0, 1, zz, 0, 0, 1, 0, 1, z] - 
  4*G[0, 1, zz, 0, 0, 1, 1, 0, z] + 4*G[0, 1, zz, 0, 0, 1, 1, 1, z] - 
  4*G[0, 1, zz, 0, 1, 0, 0, 1, z] - 4*G[0, 1, zz, 0, 1, 0, 1, 0, z] + 
  4*G[0, 1, zz, 0, 1, 0, 1, 1, z] + 4*G[0, 1, zz, 0, 1, 1, 0, 0, z] - 
  4*G[0, 1, zz, 0, 1, 1, 0, 1, z] - 4*G[0, 1, zz, 0, 1, 1, 1, 0, z] - 
  4*G[0, 1, zz, 1, 0, 0, 0, 1, z] - 4*G[0, 1, zz, 1, 0, 0, 1, 0, z] + 
  4*G[0, 1, zz, 1, 0, 0, 1, 1, z] + 4*G[0, 1, zz, 1, 0, 1, 0, 0, z] - 
  4*G[0, 1, zz, 1, 0, 1, 0, 1, z] - 4*G[0, 1, zz, 1, 0, 1, 1, 0, z] + 
  4*G[0, 1, zz, 1, 1, 0, 0, 0, z] - 4*G[0, 1, zz, 1, 1, 0, 0, 1, z] + 
  4*G[0, 1, zz, 1, 1, 0, 1, 0, z] + 4*G[0, 1, zz, 1, 1, 1, 0, 0, z] - 
  8*G[0, 1, zz, zz, 0, 0, 1, 1, z] + 8*G[0, 1, zz, zz, 0, 1, 1, 0, z] + 
  8*G[0, 1, zz, zz, 1, 0, 0, 1, z] - 8*G[0, 1, zz, zz, 1, 1, 0, 0, z] + 
  4*G[0, zz, 0, 0, 0, 1, 0, 1, z] + 4*G[0, zz, 0, 0, 0, 1, 1, 1, z] - 
  4*G[0, zz, 0, 0, 1, 0, 1, 0, z] + 4*G[0, zz, 0, 0, 1, 0, 1, 1, z] - 
  4*G[0, zz, 0, 0, 1, 1, 0, 1, z] - 4*G[0, zz, 0, 0, 1, 1, 1, 0, z] - 
  4*G[0, zz, 0, 1, 0, 0, 0, 1, z] - 8*G[0, zz, 0, 1, 0, 0, 1, 0, z] + 
  4*G[0, zz, 0, 1, 0, 0, 1, 1, z] + 4*G[0, zz, 0, 1, 0, 1, 0, 0, z] - 
  4*G[0, zz, 0, 1, 0, 1, 0, 1, z] - 4*G[0, zz, 0, 1, 0, 1, 1, 0, z] + 
  4*G[0, zz, 0, 1, 0, 1, 1, 1, z] + 8*G[0, zz, 0, 1, 1, 0, 0, 0, z] - 
  4*G[0, zz, 0, 1, 1, 0, 0, 1, z] + 4*G[0, zz, 0, 1, 1, 0, 1, 0, z] + 
  4*G[0, zz, 0, 1, 1, 1, 0, 0, z] - 4*G[0, zz, 0, 1, 1, 1, 0, 1, z] - 
  8*G[0, zz, 0, zz, 0, 0, 1, 1, z] + 8*G[0, zz, 0, zz, 0, 1, 1, 0, z] + 
  8*G[0, zz, 0, zz, 1, 0, 0, 1, z] - 8*G[0, zz, 0, zz, 1, 1, 0, 0, z] - 
  4*G[0, zz, 1, 0, 0, 0, 1, 0, z] + 4*G[0, zz, 1, 0, 0, 0, 1, 1, z] + 
  4*G[0, zz, 1, 0, 0, 1, 0, 1, z] - 4*G[0, zz, 1, 0, 0, 1, 1, 0, z] + 
  8*G[0, zz, 1, 0, 0, 1, 1, 1, z] + 4*G[0, zz, 1, 0, 1, 0, 0, 0, z] - 
  4*G[0, zz, 1, 0, 1, 0, 0, 1, z] - 4*G[0, zz, 1, 0, 1, 0, 1, 0, z] + 
  4*G[0, zz, 1, 0, 1, 0, 1, 1, z] + 4*G[0, zz, 1, 0, 1, 1, 0, 0, z] - 
  8*G[0, zz, 1, 0, 1, 1, 0, 1, z] - 4*G[0, zz, 1, 0, 1, 1, 1, 0, z] - 
  4*G[0, zz, 1, 1, 0, 0, 0, 1, z] - 4*G[0, zz, 1, 1, 0, 0, 1, 0, z] + 
  4*G[0, zz, 1, 1, 0, 1, 0, 0, z] - 4*G[0, zz, 1, 1, 0, 1, 0, 1, z] + 
  4*G[0, zz, 1, 1, 1, 0, 0, 0, z] + 4*G[0, zz, 1, 1, 1, 0, 1, 0, z] - 
  8*G[0, zz, 1, zz, 0, 0, 1, 1, z] + 8*G[0, zz, 1, zz, 0, 1, 1, 0, z] + 
  8*G[0, zz, 1, zz, 1, 0, 0, 1, z] - 8*G[0, zz, 1, zz, 1, 1, 0, 0, z] - 
  8*G[0, zz, zz, 0, 0, 0, 1, 1, z] - 8*G[0, zz, zz, 0, 0, 1, 0, 1, z] + 
  8*G[0, zz, zz, 0, 0, 1, 1, 0, z] - 8*G[0, zz, zz, 0, 0, 1, 1, 1, z] + 
  8*G[0, zz, zz, 0, 1, 0, 0, 1, z] + 8*G[0, zz, zz, 0, 1, 0, 1, 0, z] - 
  8*G[0, zz, zz, 0, 1, 0, 1, 1, z] - 8*G[0, zz, zz, 0, 1, 1, 0, 0, z] + 
  8*G[0, zz, zz, 0, 1, 1, 0, 1, z] + 8*G[0, zz, zz, 0, 1, 1, 1, 0, z] + 
  8*G[0, zz, zz, 1, 0, 0, 0, 1, z] + 8*G[0, zz, zz, 1, 0, 0, 1, 0, z] - 
  8*G[0, zz, zz, 1, 0, 0, 1, 1, z] - 8*G[0, zz, zz, 1, 0, 1, 0, 0, z] + 
  8*G[0, zz, zz, 1, 0, 1, 0, 1, z] + 8*G[0, zz, zz, 1, 0, 1, 1, 0, z] - 
  8*G[0, zz, zz, 1, 1, 0, 0, 0, z] + 8*G[0, zz, zz, 1, 1, 0, 0, 1, z] - 
  8*G[0, zz, zz, 1, 1, 0, 1, 0, z] - 8*G[0, zz, zz, 1, 1, 1, 0, 0, z] + 
  16*G[0, zz, zz, zz, 0, 0, 1, 1, z] - 16*G[0, zz, zz, zz, 0, 1, 1, 0, z] - 
  16*G[0, zz, zz, zz, 1, 0, 0, 1, z] + 16*G[0, zz, zz, zz, 1, 1, 0, 0, z] - 
  4*G[1, 0, 0, 1, 0, 0, 1, 0, z] + 4*G[1, 0, 0, 1, 0, 0, 1, 1, z] - 
  4*G[1, 0, 0, 1, 0, 0, 1, 1, zz] + 4*G[1, 0, 0, 1, 0, 1, 1, 1, zz] + 
  4*G[1, 0, 0, 1, 1, 0, 0, 0, z] - 4*G[1, 0, 0, 1, 1, 0, 0, 1, z] + 
  4*G[1, 0, 0, 1, 1, 0, 0, 1, zz] - 4*G[1, 0, 0, 1, 1, 1, 0, 1, zz] - 
  4*G[1, 0, 0, zz, 0, 0, 1, 1, z] + 4*G[1, 0, 0, zz, 0, 1, 1, 0, z] + 
  4*G[1, 0, 0, zz, 1, 0, 0, 1, z] - 4*G[1, 0, 0, zz, 1, 1, 0, 0, z] - 
  4*G[1, 0, 1, 0, 0, 0, 1, 0, z] + 4*G[1, 0, 1, 0, 0, 0, 1, 1, z] - 
  4*G[1, 0, 1, 0, 0, 0, 1, 1, zz] + 4*G[1, 0, 1, 0, 0, 1, 0, 1, zz] - 
  4*G[1, 0, 1, 0, 0, 1, 1, 0, z] + 4*G[1, 0, 1, 0, 0, 1, 1, 0, zz] + 
  4*G[1, 0, 1, 0, 0, 1, 1, 1, z] + 4*G[1, 0, 1, 0, 0, 1, 1, 1, zz] + 
  4*G[1, 0, 1, 0, 1, 0, 0, 0, z] - 4*G[1, 0, 1, 0, 1, 0, 0, 1, z] + 
  4*G[1, 0, 1, 0, 1, 0, 0, 1, zz] - 4*G[1, 0, 1, 0, 1, 0, 1, 0, z] + 
  4*G[1, 0, 1, 0, 1, 0, 1, 1, z] - 8*G[1, 0, 1, 0, 1, 1, 0, 1, zz] - 
  4*G[1, 0, 1, 0, 1, 1, 1, 0, zz] - 4*G[1, 0, 1, 1, 0, 0, 0, 1, zz] - 
  4*G[1, 0, 1, 1, 0, 0, 1, 0, zz] + 4*G[1, 0, 1, 1, 0, 1, 0, 0, z] - 
  4*G[1, 0, 1, 1, 0, 1, 0, 1, z] + 4*G[1, 0, 1, 1, 1, 0, 0, 0, z] - 
  4*G[1, 0, 1, 1, 1, 0, 0, 1, z] + 4*G[1, 0, 1, 1, 1, 0, 0, 1, zz] + 
  4*G[1, 0, 1, 1, 1, 0, 1, 0, zz] - 4*G[1, 0, 1, zz, 0, 0, 1, 1, z] + 
  4*G[1, 0, 1, zz, 0, 1, 1, 0, z] + 4*G[1, 0, 1, zz, 1, 0, 0, 1, z] - 
  4*G[1, 0, 1, zz, 1, 1, 0, 0, z] - 4*G[1, 0, zz, 0, 0, 0, 1, 1, z] - 
  4*G[1, 0, zz, 0, 0, 1, 0, 1, z] + 4*G[1, 0, zz, 0, 0, 1, 1, 0, z] - 
  4*G[1, 0, zz, 0, 0, 1, 1, 1, z] + 4*G[1, 0, zz, 0, 1, 0, 0, 1, z] + 
  4*G[1, 0, zz, 0, 1, 0, 1, 0, z] - 4*G[1, 0, zz, 0, 1, 0, 1, 1, z] - 
  4*G[1, 0, zz, 0, 1, 1, 0, 0, z] + 4*G[1, 0, zz, 0, 1, 1, 0, 1, z] + 
  4*G[1, 0, zz, 0, 1, 1, 1, 0, z] + 4*G[1, 0, zz, 1, 0, 0, 0, 1, z] + 
  4*G[1, 0, zz, 1, 0, 0, 1, 0, z] - 4*G[1, 0, zz, 1, 0, 0, 1, 1, z] - 
  4*G[1, 0, zz, 1, 0, 1, 0, 0, z] + 4*G[1, 0, zz, 1, 0, 1, 0, 1, z] + 
  4*G[1, 0, zz, 1, 0, 1, 1, 0, z] - 4*G[1, 0, zz, 1, 1, 0, 0, 0, z] + 
  4*G[1, 0, zz, 1, 1, 0, 0, 1, z] - 4*G[1, 0, zz, 1, 1, 0, 1, 0, z] - 
  4*G[1, 0, zz, 1, 1, 1, 0, 0, z] + 8*G[1, 0, zz, zz, 0, 0, 1, 1, z] - 
  8*G[1, 0, zz, zz, 0, 1, 1, 0, z] - 8*G[1, 0, zz, zz, 1, 0, 0, 1, z] + 
  8*G[1, 0, zz, zz, 1, 1, 0, 0, z] + 4*G[1, 1, 0, 0, 0, 1, 0, 1, zz] - 
  4*G[1, 1, 0, 0, 0, 1, 1, 0, z] + 4*G[1, 1, 0, 0, 0, 1, 1, 0, zz] + 
  4*G[1, 1, 0, 0, 0, 1, 1, 1, z] - 4*G[1, 1, 0, 0, 1, 0, 1, 0, z] + 
  4*G[1, 1, 0, 0, 1, 0, 1, 1, z] - 4*G[1, 1, 0, 0, 1, 1, 0, 1, zz] - 
  4*G[1, 1, 0, 0, 1, 1, 1, 0, zz] - 4*G[1, 1, 0, 1, 0, 0, 0, 1, zz] - 
  4*G[1, 1, 0, 1, 0, 0, 1, 0, zz] + 4*G[1, 1, 0, 1, 0, 0, 1, 1, zz] + 
  4*G[1, 1, 0, 1, 0, 1, 0, 0, z] - 4*G[1, 1, 0, 1, 0, 1, 0, 1, z] - 
  4*G[1, 1, 0, 1, 0, 1, 1, 0, z] + 4*G[1, 1, 0, 1, 0, 1, 1, 1, z] - 
  4*G[1, 1, 0, 1, 0, 1, 1, 1, zz] + 4*G[1, 1, 0, 1, 1, 0, 0, 0, z] - 
  4*G[1, 1, 0, 1, 1, 0, 0, 1, z] + 4*G[1, 1, 0, 1, 1, 0, 1, 0, zz] + 
  4*G[1, 1, 0, 1, 1, 1, 0, 0, z] - 4*G[1, 1, 0, 1, 1, 1, 0, 1, z] + 
  4*G[1, 1, 0, 1, 1, 1, 0, 1, zz] - 4*G[1, 1, 0, zz, 0, 0, 1, 1, z] + 
  4*G[1, 1, 0, zz, 0, 1, 1, 0, z] + 4*G[1, 1, 0, zz, 1, 0, 0, 1, z] - 
  4*G[1, 1, 0, zz, 1, 1, 0, 0, z] + 4*G[1, 1, 1, 0, 0, 0, 1, 1, zz] - 
  4*G[1, 1, 1, 0, 0, 1, 1, 0, z] + 4*G[1, 1, 1, 0, 0, 1, 1, 1, z] - 
  4*G[1, 1, 1, 0, 0, 1, 1, 1, zz] - 4*G[1, 1, 1, 0, 1, 0, 0, 1, zz] + 
  4*G[1, 1, 1, 0, 1, 1, 0, 0, z] - 4*G[1, 1, 1, 0, 1, 1, 0, 1, z] + 
  4*G[1, 1, 1, 0, 1, 1, 0, 1, zz] - 4*G[1, 1, 1, zz, 0, 0, 1, 1, z] + 
  4*G[1, 1, 1, zz, 0, 1, 1, 0, z] + 4*G[1, 1, 1, zz, 1, 0, 0, 1, z] - 
  4*G[1, 1, 1, zz, 1, 1, 0, 0, z] - 4*G[1, 1, zz, 0, 0, 0, 1, 1, z] - 
  4*G[1, 1, zz, 0, 0, 1, 0, 1, z] + 4*G[1, 1, zz, 0, 0, 1, 1, 0, z] - 
  4*G[1, 1, zz, 0, 0, 1, 1, 1, z] + 4*G[1, 1, zz, 0, 1, 0, 0, 1, z] + 
  4*G[1, 1, zz, 0, 1, 0, 1, 0, z] - 4*G[1, 1, zz, 0, 1, 0, 1, 1, z] - 
  4*G[1, 1, zz, 0, 1, 1, 0, 0, z] + 4*G[1, 1, zz, 0, 1, 1, 0, 1, z] + 
  4*G[1, 1, zz, 0, 1, 1, 1, 0, z] + 4*G[1, 1, zz, 1, 0, 0, 0, 1, z] + 
  4*G[1, 1, zz, 1, 0, 0, 1, 0, z] - 4*G[1, 1, zz, 1, 0, 0, 1, 1, z] - 
  4*G[1, 1, zz, 1, 0, 1, 0, 0, z] + 4*G[1, 1, zz, 1, 0, 1, 0, 1, z] + 
  4*G[1, 1, zz, 1, 0, 1, 1, 0, z] - 4*G[1, 1, zz, 1, 1, 0, 0, 0, z] + 
  4*G[1, 1, zz, 1, 1, 0, 0, 1, z] - 4*G[1, 1, zz, 1, 1, 0, 1, 0, z] - 
  4*G[1, 1, zz, 1, 1, 1, 0, 0, z] + 8*G[1, 1, zz, zz, 0, 0, 1, 1, z] - 
  8*G[1, 1, zz, zz, 0, 1, 1, 0, z] - 8*G[1, 1, zz, zz, 1, 0, 0, 1, z] + 
  8*G[1, 1, zz, zz, 1, 1, 0, 0, z] - 4*G[1, zz, 0, 0, 0, 1, 0, 1, z] - 
  4*G[1, zz, 0, 0, 0, 1, 1, 1, z] + 4*G[1, zz, 0, 0, 1, 0, 1, 0, z] - 
  4*G[1, zz, 0, 0, 1, 0, 1, 1, z] + 4*G[1, zz, 0, 0, 1, 1, 0, 1, z] + 
  4*G[1, zz, 0, 0, 1, 1, 1, 0, z] + 4*G[1, zz, 0, 1, 0, 0, 0, 1, z] + 
  8*G[1, zz, 0, 1, 0, 0, 1, 0, z] - 4*G[1, zz, 0, 1, 0, 0, 1, 1, z] - 
  4*G[1, zz, 0, 1, 0, 1, 0, 0, z] + 4*G[1, zz, 0, 1, 0, 1, 0, 1, z] + 
  4*G[1, zz, 0, 1, 0, 1, 1, 0, z] - 4*G[1, zz, 0, 1, 0, 1, 1, 1, z] - 
  8*G[1, zz, 0, 1, 1, 0, 0, 0, z] + 4*G[1, zz, 0, 1, 1, 0, 0, 1, z] - 
  4*G[1, zz, 0, 1, 1, 0, 1, 0, z] - 4*G[1, zz, 0, 1, 1, 1, 0, 0, z] + 
  4*G[1, zz, 0, 1, 1, 1, 0, 1, z] + 8*G[1, zz, 0, zz, 0, 0, 1, 1, z] - 
  8*G[1, zz, 0, zz, 0, 1, 1, 0, z] - 8*G[1, zz, 0, zz, 1, 0, 0, 1, z] + 
  8*G[1, zz, 0, zz, 1, 1, 0, 0, z] + 4*G[1, zz, 1, 0, 0, 0, 1, 0, z] - 
  4*G[1, zz, 1, 0, 0, 0, 1, 1, z] - 4*G[1, zz, 1, 0, 0, 1, 0, 1, z] + 
  4*G[1, zz, 1, 0, 0, 1, 1, 0, z] - 8*G[1, zz, 1, 0, 0, 1, 1, 1, z] - 
  4*G[1, zz, 1, 0, 1, 0, 0, 0, z] + 4*G[1, zz, 1, 0, 1, 0, 0, 1, z] + 
  4*G[1, zz, 1, 0, 1, 0, 1, 0, z] - 4*G[1, zz, 1, 0, 1, 0, 1, 1, z] - 
  4*G[1, zz, 1, 0, 1, 1, 0, 0, z] + 8*G[1, zz, 1, 0, 1, 1, 0, 1, z] + 
  4*G[1, zz, 1, 0, 1, 1, 1, 0, z] + 4*G[1, zz, 1, 1, 0, 0, 0, 1, z] + 
  4*G[1, zz, 1, 1, 0, 0, 1, 0, z] - 4*G[1, zz, 1, 1, 0, 1, 0, 0, z] + 
  4*G[1, zz, 1, 1, 0, 1, 0, 1, z] - 4*G[1, zz, 1, 1, 1, 0, 0, 0, z] - 
  4*G[1, zz, 1, 1, 1, 0, 1, 0, z] + 8*G[1, zz, 1, zz, 0, 0, 1, 1, z] - 
  8*G[1, zz, 1, zz, 0, 1, 1, 0, z] - 8*G[1, zz, 1, zz, 1, 0, 0, 1, z] + 
  8*G[1, zz, 1, zz, 1, 1, 0, 0, z] + 8*G[1, zz, zz, 0, 0, 0, 1, 1, z] + 
  8*G[1, zz, zz, 0, 0, 1, 0, 1, z] - 8*G[1, zz, zz, 0, 0, 1, 1, 0, z] + 
  8*G[1, zz, zz, 0, 0, 1, 1, 1, z] - 8*G[1, zz, zz, 0, 1, 0, 0, 1, z] - 
  8*G[1, zz, zz, 0, 1, 0, 1, 0, z] + 8*G[1, zz, zz, 0, 1, 0, 1, 1, z] + 
  8*G[1, zz, zz, 0, 1, 1, 0, 0, z] - 8*G[1, zz, zz, 0, 1, 1, 0, 1, z] - 
  8*G[1, zz, zz, 0, 1, 1, 1, 0, z] - 8*G[1, zz, zz, 1, 0, 0, 0, 1, z] - 
  8*G[1, zz, zz, 1, 0, 0, 1, 0, z] + 8*G[1, zz, zz, 1, 0, 0, 1, 1, z] + 
  8*G[1, zz, zz, 1, 0, 1, 0, 0, z] - 8*G[1, zz, zz, 1, 0, 1, 0, 1, z] - 
  8*G[1, zz, zz, 1, 0, 1, 1, 0, z] + 8*G[1, zz, zz, 1, 1, 0, 0, 0, z] - 
  8*G[1, zz, zz, 1, 1, 0, 0, 1, z] + 8*G[1, zz, zz, 1, 1, 0, 1, 0, z] + 
  8*G[1, zz, zz, 1, 1, 1, 0, 0, z] - 16*G[1, zz, zz, zz, 0, 0, 1, 1, z] + 
  16*G[1, zz, zz, zz, 0, 1, 1, 0, z] + 16*G[1, zz, zz, zz, 1, 0, 0, 1, z] - 
  16*G[1, zz, zz, zz, 1, 1, 0, 0, z] - 16*G[0, 1, zz]*G[0, 0, 1, z]*Zeta[3] + 
  16*G[1, 1, zz]*G[0, 0, 1, z]*Zeta[3] - 16*G[1, 1, zz]*G[0, 0, zz, z]*
   Zeta[3] - 16*G[0, 1, z]*G[0, 1, 1, zz]*Zeta[3] + 
  16*G[1, 1, z]*G[0, 1, 1, zz]*Zeta[3] - 16*G[1, 1, zz]*G[0, 1, zz, z]*
   Zeta[3] + 16*G[0, 1, zz]*G[0, zz, 1, z]*Zeta[3] - 
  16*G[1, 1, zz]*G[0, zz, 1, z]*Zeta[3] + 32*G[1, 1, zz]*G[0, zz, zz, z]*
   Zeta[3] + 16*G[0, 1, zz]*G[1, 0, 1, z]*Zeta[3] - 
  16*G[1, 1, zz]*G[1, 0, 1, z]*Zeta[3] - 16*G[0, zz, z]*G[1, 0, 1, zz]*
   Zeta[3] + 16*G[1, zz, z]*G[1, 0, 1, zz]*Zeta[3] + 
  16*G[1, 1, zz]*G[1, 0, zz, z]*Zeta[3] + 16*G[0, 1, z]*G[1, 1, 1, zz]*
   Zeta[3] - 16*G[0, zz, z]*G[1, 1, 1, zz]*Zeta[3] - 
  16*G[1, 1, z]*G[1, 1, 1, zz]*Zeta[3] + 16*G[1, zz, z]*G[1, 1, 1, zz]*
   Zeta[3] + 16*G[1, 1, zz]*G[1, 1, zz, z]*Zeta[3] - 
  16*G[0, 1, zz]*G[1, zz, 1, z]*Zeta[3] + 16*G[1, 1, zz]*G[1, zz, 1, z]*
   Zeta[3] - 32*G[1, 1, zz]*G[1, zz, zz, z]*Zeta[3] + 
  8*G[0, zz]*G[0, 0, 1, 1, z]*Zeta[3] - 8*G[1, zz]*G[0, 0, 1, 1, z]*Zeta[3] - 
  8*G[0, z]*G[0, 0, 1, 1, zz]*Zeta[3] + 8*G[1, z]*G[0, 0, 1, 1, zz]*Zeta[3] + 
  16*G[1, zz]*G[0, 0, zz, 1, z]*Zeta[3] + 8*G[0, zz]*G[0, 1, 0, 1, z]*
   Zeta[3] - 8*G[1, zz]*G[0, 1, 0, 1, z]*Zeta[3] - 
  8*G[0, z]*G[0, 1, 0, 1, zz]*Zeta[3] + 8*G[1, z]*G[0, 1, 0, 1, zz]*Zeta[3] + 
  16*G[1, zz]*G[0, 1, zz, 1, z]*Zeta[3] + 16*G[1, zz]*G[0, zz, 0, 1, z]*
   Zeta[3] + 16*G[1, zz]*G[0, zz, 1, 1, z]*Zeta[3] - 
  32*G[1, zz]*G[0, zz, zz, 1, z]*Zeta[3] - 8*G[0, zz]*G[1, 0, 1, 1, z]*
   Zeta[3] + 8*G[1, zz]*G[1, 0, 1, 1, z]*Zeta[3] + 
  8*G[0, z]*G[1, 0, 1, 1, zz]*Zeta[3] - 8*G[1, z]*G[1, 0, 1, 1, zz]*Zeta[3] - 
  16*G[1, zz]*G[1, 0, zz, 1, z]*Zeta[3] - 8*G[0, zz]*G[1, 1, 0, 1, z]*
   Zeta[3] + 8*G[1, zz]*G[1, 1, 0, 1, z]*Zeta[3] + 
  8*G[0, z]*G[1, 1, 0, 1, zz]*Zeta[3] - 8*G[1, z]*G[1, 1, 0, 1, zz]*Zeta[3] - 
  16*G[1, zz]*G[1, 1, zz, 1, z]*Zeta[3] - 16*G[1, zz]*G[1, zz, 0, 1, z]*
   Zeta[3] - 16*G[1, zz]*G[1, zz, 1, 1, z]*Zeta[3] + 
  32*G[1, zz]*G[1, zz, zz, 1, z]*Zeta[3] + 8*G[0, 0, 0, 1, 1, z]*Zeta[3] + 
  8*G[0, 0, 0, 1, 1, zz]*Zeta[3] + 8*G[0, 0, 1, 0, 1, z]*Zeta[3] + 
  8*G[0, 0, 1, 0, 1, zz]*Zeta[3] + 8*G[0, 0, 1, 1, 0, z]*Zeta[3] - 
  8*G[0, 0, 1, 1, 0, zz]*Zeta[3] + 8*G[0, 0, 1, 1, 1, z]*Zeta[3] + 
  8*G[0, 0, 1, 1, 1, zz]*Zeta[3] - 16*G[0, 0, zz, 1, 1, z]*Zeta[3] + 
  8*G[0, 1, 0, 1, 0, z]*Zeta[3] - 8*G[0, 1, 0, 1, 0, zz]*Zeta[3] + 
  16*G[0, 1, 0, 1, 1, z]*Zeta[3] + 8*G[0, 1, 1, 0, 1, z]*Zeta[3] - 
  8*G[0, 1, 1, 0, 1, zz]*Zeta[3] - 16*G[0, 1, zz, 1, 1, z]*Zeta[3] - 
  32*G[0, zz, 0, 1, 1, z]*Zeta[3] - 16*G[0, zz, 1, 0, 1, z]*Zeta[3] - 
  16*G[0, zz, 1, 1, 1, z]*Zeta[3] + 32*G[0, zz, zz, 1, 1, z]*Zeta[3] - 
  8*G[1, 0, 0, 1, 1, z]*Zeta[3] - 8*G[1, 0, 0, 1, 1, zz]*Zeta[3] - 
  8*G[1, 0, 1, 0, 1, z]*Zeta[3] - 8*G[1, 0, 1, 0, 1, zz]*Zeta[3] - 
  8*G[1, 0, 1, 1, 0, z]*Zeta[3] + 8*G[1, 0, 1, 1, 0, zz]*Zeta[3] - 
  8*G[1, 0, 1, 1, 1, z]*Zeta[3] - 8*G[1, 0, 1, 1, 1, zz]*Zeta[3] + 
  16*G[1, 0, zz, 1, 1, z]*Zeta[3] - 8*G[1, 1, 0, 1, 0, z]*Zeta[3] + 
  8*G[1, 1, 0, 1, 0, zz]*Zeta[3] - 16*G[1, 1, 0, 1, 1, z]*Zeta[3] - 
  8*G[1, 1, 1, 0, 1, z]*Zeta[3] + 8*G[1, 1, 1, 0, 1, zz]*Zeta[3] + 
  16*G[1, 1, zz, 1, 1, z]*Zeta[3] + 32*G[1, zz, 0, 1, 1, z]*Zeta[3] + 
  16*G[1, zz, 1, 0, 1, z]*Zeta[3] + 16*G[1, zz, 1, 1, 1, z]*Zeta[3] - 
  32*G[1, zz, zz, 1, 1, z]*Zeta[3] + 20*G[0, zz]*G[0, 1, z]*Zeta[5] - 
  20*G[1, zz]*G[0, 1, z]*Zeta[5] - 20*G[0, z]*G[0, 1, zz]*Zeta[5] + 
  20*G[1, z]*G[0, 1, zz]*Zeta[5] - 20*G[0, zz]*G[1, 1, z]*Zeta[5] + 
  20*G[1, zz]*G[1, 1, z]*Zeta[5] + 20*G[0, z]*G[1, 1, zz]*Zeta[5] - 
  20*G[1, z]*G[1, 1, zz]*Zeta[5] + 20*G[0, 1, 0, z]*Zeta[5] - 
  20*G[0, 1, 0, zz]*Zeta[5] + 20*G[0, 1, 1, z]*Zeta[5] - 
  20*G[0, 1, 1, zz]*Zeta[5] - 20*G[1, 1, 0, z]*Zeta[5] + 
  20*G[1, 1, 0, zz]*Zeta[5] - 20*G[1, 1, 1, z]*Zeta[5] + 
  20*G[1, 1, 1, zz]*Zeta[5])/(z - zz)

